Three-loop mixed QCD-electroweak corrections to Higgs boson gluon fusion

We compute the contribution of three-loop mixed QCD-electroweak corrections ($\alpha_S^2\alpha^2$) to the $gg \to H$ scattering amplitude. We employ the method of differential equations to compute the relevant integrals and express them in terms of Goncharov polylogarithms.

==> ancillary_Paper/Repository/Finite_Part_A_LO.m <==
(* Created by Wolfram Mathematica 8.0 : www.wolfram.com *)
(4*(12 - 36*y - Pi^2*y + 36*y^2 + Pi^2*y^2 - 12*y^3 + Pi^2*G[{-1}, y] + 
   Pi^2*y*G[{-1}, y] + Pi^2*y^2*G[{-1}, y] + Pi^2*y^3*G[{-1}, y] - 
   6*y*G[{0}, y] - 2*Pi^2*y*G[{0}, y] + 18*y^2*G[{0}, y] - 
   Pi^2*y^2*G[{0}, y] - 12*y^3*G[{0}, y] - 3*Pi^2*y^3*G[{0}, y] - 
   3*y*G[{0}, y]^2 + 3*y^2*G[{0}, y]^2 - 9*G[{-1}, y]*G[{0}, y]^2 - 
   9*y*G[{-1}, y]*G[{0}, y]^2 - 9*y^2*G[{-1}, y]*G[{0}, y]^2 - 
   9*y^3*G[{-1}, y]*G[{0}, y]^2 - y^2*G[{0}, y]^3 - y^3*G[{0}, y]^3 - 
   2*Pi^2*G[{1}, y] + 2*Pi^2*y^3*G[{1}, y] + 12*y*G[{0}, y]*G[{1}, y] - 
   12*y^2*G[{0}, y]*G[{1}, y] - 12*G[{0}, y]^2*G[{1}, y] + 
   6*y*G[{0}, y]^2*G[{1}, y] - 6*y^2*G[{0}, y]^2*G[{1}, y] + 
   12*y^3*G[{0}, y]^2*G[{1}, y] + 12*G[{0}, y]*G[{1}, y]^2 - 
   12*y^3*G[{0}, y]*G[{1}, y]^2 - 6*G[{r}, y] + 12*y*G[{r}, y] - 
   12*y^2*G[{r}, y] + 6*y^3*G[{r}, y] - 12*y*G[{1}, y]*G[{r}, y] + 
   12*y^2*G[{1}, y]*G[{r}, y] - 12*G[{1}, y]^2*G[{r}, y] + 
   12*y^3*G[{1}, y]^2*G[{r}, y] + 18*G[{0}, y]*G[{0, -1}, y] + 
   18*y*G[{0}, y]*G[{0, -1}, y] + 18*y^2*G[{0}, y]*G[{0, -1}, y] + 
   18*y^3*G[{0}, y]*G[{0, -1}, y] - 12*y*G[{0, 1}, y] + 12*y^2*G[{0, 1}, y] + 
   24*G[{0}, y]*G[{0, 1}, y] + 24*y^2*G[{0}, y]*G[{0, 1}, y] - 
   24*G[{1}, y]*G[{0, 1}, y] + 24*y^3*G[{1}, y]*G[{0, 1}, y] + 
   6*y*G[{0, r}, y] - 6*y^2*G[{0, r}, y] + 18*G[{-1}, y]*G[{0, r}, y] + 
   18*y*G[{-1}, y]*G[{0, r}, y] + 18*y^2*G[{-1}, y]*G[{0, r}, y] + 
   18*y^3*G[{-1}, y]*G[{0, r}, y] + 12*G[{1}, y]*G[{0, r}, y] - 
   12*y^3*G[{1}, y]*G[{0, r}, y] + 12*y*G[{r, 1}, y] - 12*y^2*G[{r, 1}, y] + 
   24*G[{1}, y]*G[{r, 1}, y] - 24*y^3*G[{1}, y]*G[{r, 1}, y] - 
   18*G[{0, -1, r}, y] - 18*y*G[{0, -1, r}, y] - 18*y^2*G[{0, -1, r}, y] - 
   18*y^3*G[{0, -1, r}, y] - 18*G[{0, 0, -1}, y] - 18*y*G[{0, 0, -1}, y] - 
   18*y^2*G[{0, 0, -1}, y] - 18*y^3*G[{0, 0, -1}, y] - 24*G[{0, 0, 1}, y] - 
   12*y*G[{0, 0, 1}, y] - 36*y^2*G[{0, 0, 1}, y] - 24*y^3*G[{0, 0, 1}, y] - 
   12*y*G[{0, 0, r}, y] + 6*y^2*G[{0, 0, r}, y] - 6*y^3*G[{0, 0, r}, y] + 
   24*G[{0, 1, 1}, y] - 24*y^3*G[{0, 1, 1}, y] - 12*G[{0, 1, r}, y] - 
   12*y*G[{0, 1, r}, y] - 12*y^2*G[{0, 1, r}, y] - 12*y^3*G[{0, 1, r}, y] - 
   18*G[{0, r, -1}, y] - 18*y*G[{0, r, -1}, y] - 18*y^2*G[{0, r, -1}, y] - 
   18*y^3*G[{0, r, -1}, y] - 12*G[{0, r, 1}, y] + 12*y^3*G[{0, r, 1}, y] - 
   24*G[{r, 1, 1}, y] + 24*y^3*G[{r, 1, 1}, y] - 18*Zeta[3] - 6*y*Zeta[3] - 
   18*y^2*Zeta[3] - 6*y^3*Zeta[3]))/(3*(-1 + y)^3)


==> ancillary_Paper/Repository/Finite_Part_A_NLO_fin.m <==
(* Created by Wolfram Mathematica 8.0 : www.wolfram.com *)
(((-4*I)/9)*Nf*Pi*(12 - 36*y - Pi^2*y + 36*y^2 + Pi^2*y^2 - 12*y^3 + 
    Pi^2*G[{-1}, y] + Pi^2*y*G[{-1}, y] + Pi^2*y^2*G[{-1}, y] + 
    Pi^2*y^3*G[{-1}, y] - 6*y*G[{0}, y] - 2*Pi^2*y*G[{0}, y] + 
    18*y^2*G[{0}, y] - Pi^2*y^2*G[{0}, y] - 12*y^3*G[{0}, y] - 
    3*Pi^2*y^3*G[{0}, y] - 3*y*G[{0}, y]^2 + 3*y^2*G[{0}, y]^2 - 
    9*G[{-1}, y]*G[{0}, y]^2 - 9*y*G[{-1}, y]*G[{0}, y]^2 - 
    9*y^2*G[{-1}, y]*G[{0}, y]^2 - 9*y^3*G[{-1}, y]*G[{0}, y]^2 - 
    y^2*G[{0}, y]^3 - y^3*G[{0}, y]^3 - 2*Pi^2*G[{1}, y] + 
    2*Pi^2*y^3*G[{1}, y] + 12*y*G[{0}, y]*G[{1}, y] - 
    12*y^2*G[{0}, y]*G[{1}, y] - 12*G[{0}, y]^2*G[{1}, y] + 
    6*y*G[{0}, y]^2*G[{1}, y] - 6*y^2*G[{0}, y]^2*G[{1}, y] + 
    12*y^3*G[{0}, y]^2*G[{1}, y] + 12*G[{0}, y]*G[{1}, y]^2 - 
    12*y^3*G[{0}, y]*G[{1}, y]^2 - 6*G[{r}, y] + 12*y*G[{r}, y] - 
    12*y^2*G[{r}, y] + 6*y^3*G[{r}, y] - 12*y*G[{1}, y]*G[{r}, y] + 
    12*y^2*G[{1}, y]*G[{r}, y] - 12*G[{1}, y]^2*G[{r}, y] + 
    12*y^3*G[{1}, y]^2*G[{r}, y] + 18*G[{0}, y]*G[{0, -1}, y] + 
    18*y*G[{0}, y]*G[{0, -1}, y] + 18*y^2*G[{0}, y]*G[{0, -1}, y] + 
    18*y^3*G[{0}, y]*G[{0, -1}, y] - 12*y*G[{0, 1}, y] + 
    12*y^2*G[{0, 1}, y] + 24*G[{0}, y]*G[{0, 1}, y] + 
    24*y^2*G[{0}, y]*G[{0, 1}, y] - 24*G[{1}, y]*G[{0, 1}, y] + 
    24*y^3*G[{1}, y]*G[{0, 1}, y] + 6*y*G[{0, r}, y] - 6*y^2*G[{0, r}, y] + 
    18*G[{-1}, y]*G[{0, r}, y] + 18*y*G[{-1}, y]*G[{0, r}, y] + 
    18*y^2*G[{-1}, y]*G[{0, r}, y] + 18*y^3*G[{-1}, y]*G[{0, r}, y] + 
    12*G[{1}, y]*G[{0, r}, y] - 12*y^3*G[{1}, y]*G[{0, r}, y] + 
    12*y*G[{r, 1}, y] - 12*y^2*G[{r, 1}, y] + 24*G[{1}, y]*G[{r, 1}, y] - 
    24*y^3*G[{1}, y]*G[{r, 1}, y] - 18*G[{0, -1, r}, y] - 
    18*y*G[{0, -1, r}, y] - 18*y^2*G[{0, -1, r}, y] - 
    18*y^3*G[{0, -1, r}, y] - 18*G[{0, 0, -1}, y] - 18*y*G[{0, 0, -1}, y] - 
    18*y^2*G[{0, 0, -1}, y] - 18*y^3*G[{0, 0, -1}, y] - 24*G[{0, 0, 1}, y] - 
    12*y*G[{0, 0, 1}, y] - 36*y^2*G[{0, 0, 1}, y] - 24*y^3*G[{0, 0, 1}, y] - 
    12*y*G[{0, 0, r}, y] + 6*y^2*G[{0, 0, r}, y] - 6*y^3*G[{0, 0, r}, y] + 
    24*G[{0, 1, 1}, y] - 24*y^3*G[{0, 1, 1}, y] - 12*G[{0, 1, r}, y] - 
    12*y*G[{0, 1, r}, y] - 12*y^2*G[{0, 1, r}, y] - 12*y^3*G[{0, 1, r}, y] - 
    18*G[{0, r, -1}, y] - 18*y*G[{0, r, -1}, y] - 18*y^2*G[{0, r, -1}, y] - 
    18*y^3*G[{0, r, -1}, y] - 12*G[{0, r, 1}, y] + 12*y^3*G[{0, r, 1}, y] - 
    24*G[{r, 1, 1}, y] + 24*y^3*G[{r, 1, 1}, y] - 18*Zeta[3] - 6*y*Zeta[3] - 
    18*y^2*Zeta[3] - 6*y^3*Zeta[3]))/(-1 + y)^3 + 
 Log[s/\[Mu]\[Mu]^2]*((-22*Nc*(12 - 36*y - Pi^2*y + 36*y^2 + Pi^2*y^2 - 
      12*y^3 + Pi^2*G[{-1}, y] + Pi^2*y*G[{-1}, y] + Pi^2*y^2*G[{-1}, y] + 
      Pi^2*y^3*G[{-1}, y] - 6*y*G[{0}, y] - 2*Pi^2*y*G[{0}, y] + 
      18*y^2*G[{0}, y] - Pi^2*y^2*G[{0}, y] - 12*y^3*G[{0}, y] - 
      3*Pi^2*y^3*G[{0}, y] - 3*y*G[{0}, y]^2 + 3*y^2*G[{0}, y]^2 - 
      9*G[{-1}, y]*G[{0}, y]^2 - 9*y*G[{-1}, y]*G[{0}, y]^2 - 
      9*y^2*G[{-1}, y]*G[{0}, y]^2 - 9*y^3*G[{-1}, y]*G[{0}, y]^2 - 
      y^2*G[{0}, y]^3 - y^3*G[{0}, y]^3 - 2*Pi^2*G[{1}, y] + 
      2*Pi^2*y^3*G[{1}, y] + 12*y*G[{0}, y]*G[{1}, y] - 
      12*y^2*G[{0}, y]*G[{1}, y] - 12*G[{0}, y]^2*G[{1}, y] + 
      6*y*G[{0}, y]^2*G[{1}, y] - 6*y^2*G[{0}, y]^2*G[{1}, y] + 
      12*y^3*G[{0}, y]^2*G[{1}, y] + 12*G[{0}, y]*G[{1}, y]^2 - 
      12*y^3*G[{0}, y]*G[{1}, y]^2 - 6*G[{r}, y] + 12*y*G[{r}, y] - 
      12*y^2*G[{r}, y] + 6*y^3*G[{r}, y] - 12*y*G[{1}, y]*G[{r}, y] + 
      12*y^2*G[{1}, y]*G[{r}, y] - 12*G[{1}, y]^2*G[{r}, y] + 
      12*y^3*G[{1}, y]^2*G[{r}, y] + 18*G[{0}, y]*G[{0, -1}, y] + 
      18*y*G[{0}, y]*G[{0, -1}, y] + 18*y^2*G[{0}, y]*G[{0, -1}, y] + 
      18*y^3*G[{0}, y]*G[{0, -1}, y] - 12*y*G[{0, 1}, y] + 
      12*y^2*G[{0, 1}, y] + 24*G[{0}, y]*G[{0, 1}, y] + 
      24*y^2*G[{0}, y]*G[{0, 1}, y] - 24*G[{1}, y]*G[{0, 1}, y] + 
      24*y^3*G[{1}, y]*G[{0, 1}, y] + 6*y*G[{0, r}, y] - 6*y^2*G[{0, r}, y] + 
      18*G[{-1}, y]*G[{0, r}, y] + 18*y*G[{-1}, y]*G[{0, r}, y] + 
      18*y^2*G[{-1}, y]*G[{0, r}, y] + 18*y^3*G[{-1}, y]*G[{0, r}, y] + 
      12*G[{1}, y]*G[{0, r}, y] - 12*y^3*G[{1}, y]*G[{0, r}, y] + 
      12*y*G[{r, 1}, y] - 12*y^2*G[{r, 1}, y] + 24*G[{1}, y]*G[{r, 1}, y] - 
      24*y^3*G[{1}, y]*G[{r, 1}, y] - 18*G[{0, -1, r}, y] - 
      18*y*G[{0, -1, r}, y] - 18*y^2*G[{0, -1, r}, y] - 
      18*y^3*G[{0, -1, r}, y] - 18*G[{0, 0, -1}, y] - 18*y*G[{0, 0, -1}, y] - 
      18*y^2*G[{0, 0, -1}, y] - 18*y^3*G[{0, 0, -1}, y] - 
      24*G[{0, 0, 1}, y] - 12*y*G[{0, 0, 1}, y] - 36*y^2*G[{0, 0, 1}, y] - 
      24*y^3*G[{0, 0, 1}, y] - 12*y*G[{0, 0, r}, y] + 6*y^2*G[{0, 0, r}, y] - 
      6*y^3*G[{0, 0, r}, y] + 24*G[{0, 1, 1}, y] - 24*y^3*G[{0, 1, 1}, y] - 
      12*G[{0, 1, r}, y] - 12*y*G[{0, 1, r}, y] - 12*y^2*G[{0, 1, r}, y] - 
      12*y^3*G[{0, 1, r}, y] - 18*G[{0, r, -1}, y] - 18*y*G[{0, r, -1}, y] - 
      18*y^2*G[{0, r, -1}, y] - 18*y^3*G[{0, r, -1}, y] - 
      12*G[{0, r, 1}, y] + 12*y^3*G[{0, r, 1}, y] - 24*G[{r, 1, 1}, y] + 
      24*y^3*G[{r, 1, 1}, y] - 18*Zeta[3] - 6*y*Zeta[3] - 18*y^2*Zeta[3] - 
      6*y^3*Zeta[3]))/(9*(-1 + y)^3) + 
   (4*Nf*(12 - 36*y - Pi^2*y + 36*y^2 + Pi^2*y^2 - 12*y^3 + Pi^2*G[{-1}, y] + 
      Pi^2*y*G[{-1}, y] + Pi^2*y^2*G[{-1}, y] + Pi^2*y^3*G[{-1}, y] - 
      6*y*G[{0}, y] - 2*Pi^2*y*G[{0}, y] + 18*y^2*G[{0}, y] - 
      Pi^2*y^2*G[{0}, y] - 12*y^3*G[{0}, y] - 3*Pi^2*y^3*G[{0}, y] - 
      3*y*G[{0}, y]^2 + 3*y^2*G[{0}, y]^2 - 9*G[{-1}, y]*G[{0}, y]^2 - 
      9*y*G[{-1}, y]*G[{0}, y]^2 - 9*y^2*G[{-1}, y]*G[{0}, y]^2 - 
      9*y^3*G[{-1}, y]*G[{0}, y]^2 - y^2*G[{0}, y]^3 - y^3*G[{0}, y]^3 - 
      2*Pi^2*G[{1}, y] + 2*Pi^2*y^3*G[{1}, y] + 12*y*G[{0}, y]*G[{1}, y] - 
      12*y^2*G[{0}, y]*G[{1}, y] - 12*G[{0}, y]^2*G[{1}, y] + 
      6*y*G[{0}, y]^2*G[{1}, y] - 6*y^2*G[{0}, y]^2*G[{1}, y] + 
      12*y^3*G[{0}, y]^2*G[{1}, y] + 12*G[{0}, y]*G[{1}, y]^2 - 
      12*y^3*G[{0}, y]*G[{1}, y]^2 - 6*G[{r}, y] + 12*y*G[{r}, y] - 
      12*y^2*G[{r}, y] + 6*y^3*G[{r}, y] - 12*y*G[{1}, y]*G[{r}, y] + 
      12*y^2*G[{1}, y]*G[{r}, y] - 12*G[{1}, y]^2*G[{r}, y] + 
      12*y^3*G[{1}, y]^2*G[{r}, y] + 18*G[{0}, y]*G[{0, -1}, y] + 
      18*y*G[{0}, y]*G[{0, -1}, y] + 18*y^2*G[{0}, y]*G[{0, -1}, y] + 
      18*y^3*G[{0}, y]*G[{0, -1}, y] - 12*y*G[{0, 1}, y] + 
      12*y^2*G[{0, 1}, y] + 24*G[{0}, y]*G[{0, 1}, y] + 
      24*y^2*G[{0}, y]*G[{0, 1}, y] - 24*G[{1}, y]*G[{0, 1}, y] + 
      24*y^3*G[{1}, y]*G[{0, 1}, y] + 6*y*G[{0, r}, y] - 6*y^2*G[{0, r}, y] + 
      18*G[{-1}, y]*G[{0, r}, y] + 18*y*G[{-1}, y]*G[{0, r}, y] + 
      18*y^2*G[{-1}, y]*G[{0, r}, y] + 18*y^3*G[{-1}, y]*G[{0, r}, y] + 
      12*G[{1}, y]*G[{0, r}, y] - 12*y^3*G[{1}, y]*G[{0, r}, y] + 
      12*y*G[{r, 1}, y] - 12*y^2*G[{r, 1}, y] + 24*G[{1}, y]*G[{r, 1}, y] - 
      24*y^3*G[{1}, y]*G[{r, 1}, y] - 18*G[{0, -1, r}, y] - 
      18*y*G[{0, -1, r}, y] - 18*y^2*G[{0, -1, r}, y] - 
      18*y^3*G[{0, -1, r}, y] - 18*G[{0, 0, -1}, y] - 18*y*G[{0, 0, -1}, y] - 
      18*y^2*G[{0, 0, -1}, y] - 18*y^3*G[{0, 0, -1}, y] - 
      24*G[{0, 0, 1}, y] - 12*y*G[{0, 0, 1}, y] - 36*y^2*G[{0, 0, 1}, y] - 
      24*y^3*G[{0, 0, 1}, y] - 12*y*G[{0, 0, r}, y] + 6*y^2*G[{0, 0, r}, y] - 
      6*y^3*G[{0, 0, r}, y] + 24*G[{0, 1, 1}, y] - 24*y^3*G[{0, 1, 1}, y] - 
      12*G[{0, 1, r}, y] - 12*y*G[{0, 1, r}, y] - 12*y^2*G[{0, 1, r}, y] - 
      12*y^3*G[{0, 1, r}, y] - 18*G[{0, r, -1}, y] - 18*y*G[{0, r, -1}, y] - 
      18*y^2*G[{0, r, -1}, y] - 18*y^3*G[{0, r, -1}, y] - 
      12*G[{0, r, 1}, y] + 12*y^3*G[{0, r, 1}, y] - 24*G[{r, 1, 1}, y] + 
      24*y^3*G[{r, 1, 1}, y] - 18*Zeta[3] - 6*y*Zeta[3] - 18*y^2*Zeta[3] - 
      6*y^3*Zeta[3]))/(9*(-1 + y)^3)) + 
 (Nc*(2040 + (2640*I)*Pi - 480*Pi^2 - 6120*y - (7920*I)*Pi*y + 1620*Pi^2*y - 
    (220*I)*Pi^3*y + Pi^4*y + 6120*y^2 + (7920*I)*Pi*y^2 - 1520*Pi^2*y^2 + 
    (220*I)*Pi^3*y^2 - 236*Pi^4*y^2 - 2040*y^3 - (2640*I)*Pi*y^3 + 
    540*Pi^2*y^3 + 95*Pi^4*y^3 + 340*Pi^2*G[{-1}, y] + 
    (220*I)*Pi^3*G[{-1}, y] - 153*Pi^4*G[{-1}, y] - 660*Pi^2*y*G[{-1}, y] + 
    (220*I)*Pi^3*y*G[{-1}, y] - 153*Pi^4*y*G[{-1}, y] - 
    660*Pi^2*y^2*G[{-1}, y] + (220*I)*Pi^3*y^2*G[{-1}, y] - 
    153*Pi^4*y^2*G[{-1}, y] + 340*Pi^2*y^3*G[{-1}, y] + 
    (220*I)*Pi^3*y^3*G[{-1}, y] - 153*Pi^4*y^3*G[{-1}, y] - 
    420*Pi^2*G[{-1}, y]^2 - 420*Pi^2*y*G[{-1}, y]^2 - 
    420*Pi^2*y^2*G[{-1}, y]^2 - 420*Pi^2*y^3*G[{-1}, y]^2 - 
    3720*y*G[{0}, y] - (1320*I)*Pi*y*G[{0}, y] - 1260*Pi^2*y*G[{0}, y] - 
    (440*I)*Pi^3*y*G[{0}, y] + 116*Pi^4*y*G[{0}, y] + 1800*y^2*G[{0}, y] + 
    (3960*I)*Pi*y^2*G[{0}, y] + 3960*Pi^2*y^2*G[{0}, y] - 
    (220*I)*Pi^3*y^2*G[{0}, y] - 9*Pi^4*y^2*G[{0}, y] + 1920*y^3*G[{0}, y] - 
    (2640*I)*Pi*y^3*G[{0}, y] - 1740*Pi^2*y^3*G[{0}, y] - 
    (660*I)*Pi^3*y^3*G[{0}, y] + 107*Pi^4*y^3*G[{0}, y] + 
    420*Pi^2*G[{-1}, y]*G[{0}, y] + 420*Pi^2*y*G[{-1}, y]*G[{0}, y] + 
    420*Pi^2*y^2*G[{-1}, y]*G[{0}, y] + 420*Pi^2*y^3*G[{-1}, y]*G[{0}, y] - 
    360*Pi^2*G[{-1}, y]^2*G[{0}, y] - 360*Pi^2*y*G[{-1}, y]^2*G[{0}, y] - 
    360*Pi^2*y^2*G[{-1}, y]^2*G[{0}, y] - 360*Pi^2*y^3*G[{-1}, y]^2*
     G[{0}, y] + 600*y*G[{0}, y]^2 - (660*I)*Pi*y*G[{0}, y]^2 + 
    210*Pi^2*y*G[{0}, y]^2 + 1380*y^2*G[{0}, y]^2 + 
    (660*I)*Pi*y^2*G[{0}, y]^2 - 330*Pi^2*y^2*G[{0}, y]^2 - 
    3420*y^3*G[{0}, y]^2 + 540*Pi^2*y^3*G[{0}, y]^2 - 
    3060*G[{-1}, y]*G[{0}, y]^2 - (1980*I)*Pi*G[{-1}, y]*G[{0}, y]^2 + 
    30*Pi^2*G[{-1}, y]*G[{0}, y]^2 + 5940*y*G[{-1}, y]*G[{0}, y]^2 - 
    (1980*I)*Pi*y*G[{-1}, y]*G[{0}, y]^2 + 30*Pi^2*y*G[{-1}, y]*G[{0}, y]^2 + 
    5940*y^2*G[{-1}, y]*G[{0}, y]^2 - (1980*I)*Pi*y^2*G[{-1}, y]*
     G[{0}, y]^2 + 30*Pi^2*y^2*G[{-1}, y]*G[{0}, y]^2 - 
    3060*y^3*G[{-1}, y]*G[{0}, y]^2 - (1980*I)*Pi*y^3*G[{-1}, y]*
     G[{0}, y]^2 + 30*Pi^2*y^3*G[{-1}, y]*G[{0}, y]^2 + 
    3780*G[{-1}, y]^2*G[{0}, y]^2 + 3780*y*G[{-1}, y]^2*G[{0}, y]^2 + 
    3780*y^2*G[{-1}, y]^2*G[{0}, y]^2 + 3780*y^3*G[{-1}, y]^2*G[{0}, y]^2 - 
    480*y*G[{0}, y]^3 + 1380*y^2*G[{0}, y]^3 - (220*I)*Pi*y^2*G[{0}, y]^3 - 
    10*Pi^2*y^2*G[{0}, y]^3 - 580*y^3*G[{0}, y]^3 - 
    (220*I)*Pi*y^3*G[{0}, y]^3 - 10*Pi^2*y^3*G[{0}, y]^3 + 
    1680*G[{-1}, y]*G[{0}, y]^3 + 1680*y*G[{-1}, y]*G[{0}, y]^3 + 
    1680*y^2*G[{-1}, y]*G[{0}, y]^3 + 1680*y^3*G[{-1}, y]*G[{0}, y]^3 - 
    480*G[{-1}, y]^2*G[{0}, y]^3 - 480*y*G[{-1}, y]^2*G[{0}, y]^3 - 
    480*y^2*G[{-1}, y]^2*G[{0}, y]^3 - 480*y^3*G[{-1}, y]^2*G[{0}, y]^3 + 
    45*y*G[{0}, y]^4 + 60*y^2*G[{0}, y]^4 + 105*y^3*G[{0}, y]^4 - 
    195*G[{-1}, y]*G[{0}, y]^4 - 195*y*G[{-1}, y]*G[{0}, y]^4 - 
    195*y^2*G[{-1}, y]*G[{0}, y]^4 - 195*y^3*G[{-1}, y]*G[{0}, y]^4 - 
    3*y^2*G[{0}, y]^5 - 3*y^3*G[{0}, y]^5 - 9360*G[{1}, y] - 
    1280*Pi^2*G[{1}, y] - (440*I)*Pi^3*G[{1}, y] - 71*Pi^4*G[{1}, y] + 
    28080*y*G[{1}, y] + 3360*Pi^2*y*G[{1}, y] - 167*Pi^4*y*G[{1}, y] - 
    28080*y^2*G[{1}, y] - 3120*Pi^2*y^2*G[{1}, y] + 127*Pi^4*y^2*G[{1}, y] + 
    9360*y^3*G[{1}, y] + 1040*Pi^2*y^3*G[{1}, y] + 
    (440*I)*Pi^3*y^3*G[{1}, y] + 31*Pi^4*y^3*G[{1}, y] - 
    240*Pi^2*G[{-1}, y]^2*G[{1}, y] - 240*Pi^2*y*G[{-1}, y]^2*G[{1}, y] - 
    240*Pi^2*y^2*G[{-1}, y]^2*G[{1}, y] - 240*Pi^2*y^3*G[{-1}, y]^2*
     G[{1}, y] + 1080*G[{0}, y]*G[{1}, y] - 480*Pi^2*G[{0}, y]*G[{1}, y] - 
    5880*y*G[{0}, y]*G[{1}, y] + (2640*I)*Pi*y*G[{0}, y]*G[{1}, y] + 
    2280*Pi^2*y*G[{0}, y]*G[{1}, y] + 120*y^2*G[{0}, y]*G[{1}, y] - 
    (2640*I)*Pi*y^2*G[{0}, y]*G[{1}, y] - 300*Pi^2*y^2*G[{0}, y]*G[{1}, y] + 
    4680*y^3*G[{0}, y]*G[{1}, y] - 1500*Pi^2*y^3*G[{0}, y]*G[{1}, y] + 
    240*Pi^2*G[{-1}, y]*G[{0}, y]*G[{1}, y] + 240*Pi^2*y*G[{-1}, y]*G[{0}, y]*
     G[{1}, y] + 240*Pi^2*y^2*G[{-1}, y]*G[{0}, y]*G[{1}, y] + 
    240*Pi^2*y^3*G[{-1}, y]*G[{0}, y]*G[{1}, y] - 
    5160*G[{0}, y]^2*G[{1}, y] - (2640*I)*Pi*G[{0}, y]^2*G[{1}, y] + 
    150*Pi^2*G[{0}, y]^2*G[{1}, y] + 23760*y*G[{0}, y]^2*G[{1}, y] + 
    (1320*I)*Pi*y*G[{0}, y]^2*G[{1}, y] - 450*Pi^2*y*G[{0}, y]^2*G[{1}, y] - 
    25920*y^2*G[{0}, y]^2*G[{1}, y] - (1320*I)*Pi*y^2*G[{0}, y]^2*G[{1}, y] + 
    570*Pi^2*y^2*G[{0}, y]^2*G[{1}, y] + 7320*y^3*G[{0}, y]^2*G[{1}, y] + 
    (2640*I)*Pi*y^3*G[{0}, y]^2*G[{1}, y] - 30*Pi^2*y^3*G[{0}, y]^2*
     G[{1}, y] + 2160*G[{-1}, y]^2*G[{0}, y]^2*G[{1}, y] + 
    2160*y*G[{-1}, y]^2*G[{0}, y]^2*G[{1}, y] + 2160*y^2*G[{-1}, y]^2*
     G[{0}, y]^2*G[{1}, y] + 2160*y^3*G[{-1}, y]^2*G[{0}, y]^2*G[{1}, y] + 
    1440*G[{0}, y]^3*G[{1}, y] - 360*y*G[{0}, y]^3*G[{1}, y] + 
    1020*y^2*G[{0}, y]^3*G[{1}, y] - 2100*y^3*G[{0}, y]^3*G[{1}, y] + 
    960*G[{-1}, y]*G[{0}, y]^3*G[{1}, y] + 960*y*G[{-1}, y]*G[{0}, y]^3*
     G[{1}, y] + 960*y^2*G[{-1}, y]*G[{0}, y]^3*G[{1}, y] + 
    960*y^3*G[{-1}, y]*G[{0}, y]^3*G[{1}, y] - 150*G[{0}, y]^4*G[{1}, y] + 
    180*y*G[{0}, y]^4*G[{1}, y] - 120*y^2*G[{0}, y]^4*G[{1}, y] + 
    210*y^3*G[{0}, y]^4*G[{1}, y] - 870*Pi^2*G[{1}, y]^2 + 
    930*Pi^2*y*G[{1}, y]^2 - 600*Pi^2*y^2*G[{1}, y]^2 + 
    540*Pi^2*y^3*G[{1}, y]^2 + 6960*G[{0}, y]*G[{1}, y]^2 + 
    (2640*I)*Pi*G[{0}, y]*G[{1}, y]^2 + 90*Pi^2*G[{0}, y]*G[{1}, y]^2 - 
    24480*y*G[{0}, y]*G[{1}, y]^2 - 330*Pi^2*y*G[{0}, y]*G[{1}, y]^2 + 
    24480*y^2*G[{0}, y]*G[{1}, y]^2 + 330*Pi^2*y^2*G[{0}, y]*G[{1}, y]^2 - 
    6960*y^3*G[{0}, y]*G[{1}, y]^2 - (2640*I)*Pi*y^3*G[{0}, y]*G[{1}, y]^2 - 
    90*Pi^2*y^3*G[{0}, y]*G[{1}, y]^2 - 990*G[{0}, y]^2*G[{1}, y]^2 - 
    8190*y*G[{0}, y]^2*G[{1}, y]^2 + 5220*y^2*G[{0}, y]^2*G[{1}, y]^2 + 
    3960*y^3*G[{0}, y]^2*G[{1}, y]^2 + 810*G[{0}, y]^3*G[{1}, y]^2 - 
    1050*y*G[{0}, y]^3*G[{1}, y]^2 + 1050*y^2*G[{0}, y]^3*G[{1}, y]^2 - 
    810*y^3*G[{0}, y]^3*G[{1}, y]^2 + 170*Pi^2*G[{1}, y]^3 - 
    370*Pi^2*y*G[{1}, y]^3 + 370*Pi^2*y^2*G[{1}, y]^3 - 
    170*Pi^2*y^3*G[{1}, y]^3 + 2220*G[{0}, y]*G[{1}, y]^3 + 
    3780*y*G[{0}, y]*G[{1}, y]^3 - 3780*y^2*G[{0}, y]*G[{1}, y]^3 - 
    2220*y^3*G[{0}, y]*G[{1}, y]^3 - 570*G[{0}, y]^2*G[{1}, y]^3 + 
    3810*y*G[{0}, y]^2*G[{1}, y]^3 - 3810*y^2*G[{0}, y]^2*G[{1}, y]^3 + 
    570*y^3*G[{0}, y]^2*G[{1}, y]^3 + 510*G[{0}, y]*G[{1}, y]^4 - 
    1110*y*G[{0}, y]*G[{1}, y]^4 + 1110*y^2*G[{0}, y]*G[{1}, y]^4 - 
    510*y^3*G[{0}, y]*G[{1}, y]^4 + 5640*G[{r}, y] - (1320*I)*Pi*G[{r}, y] - 
    180*Pi^2*G[{r}, y] - 11280*y*G[{r}, y] + (2640*I)*Pi*y*G[{r}, y] + 
    360*Pi^2*y*G[{r}, y] + 11280*y^2*G[{r}, y] - (2640*I)*Pi*y^2*G[{r}, y] - 
    360*Pi^2*y^2*G[{r}, y] - 5640*y^3*G[{r}, y] + (1320*I)*Pi*y^3*G[{r}, y] + 
    180*Pi^2*y^3*G[{r}, y] - 720*G[{0}, y]*G[{r}, y] + 
    1440*y*G[{0}, y]*G[{r}, y] - 1440*y^2*G[{0}, y]*G[{r}, y] + 
    720*y^3*G[{0}, y]*G[{r}, y] - 180*G[{0}, y]^2*G[{r}, y] + 
    360*y*G[{0}, y]^2*G[{r}, y] - 360*y^2*G[{0}, y]^2*G[{r}, y] + 
    180*y^3*G[{0}, y]^2*G[{r}, y] + 1800*G[{1}, y]*G[{r}, y] + 
    3000*y*G[{1}, y]*G[{r}, y] - (2640*I)*Pi*y*G[{1}, y]*G[{r}, y] - 
    360*Pi^2*y*G[{1}, y]*G[{r}, y] - 3000*y^2*G[{1}, y]*G[{r}, y] + 
    (2640*I)*Pi*y^2*G[{1}, y]*G[{r}, y] + 360*Pi^2*y^2*G[{1}, y]*G[{r}, y] - 
    1800*y^3*G[{1}, y]*G[{r}, y] - 1440*y*G[{0}, y]*G[{1}, y]*G[{r}, y] + 
    1440*y^2*G[{0}, y]*G[{1}, y]*G[{r}, y] - 360*y*G[{0}, y]^2*G[{1}, y]*
     G[{r}, y] + 360*y^2*G[{0}, y]^2*G[{1}, y]*G[{r}, y] - 
    6960*G[{1}, y]^2*G[{r}, y] - (2640*I)*Pi*G[{1}, y]^2*G[{r}, y] - 
    360*Pi^2*G[{1}, y]^2*G[{r}, y] + 24480*y*G[{1}, y]^2*G[{r}, y] - 
    24480*y^2*G[{1}, y]^2*G[{r}, y] + 6960*y^3*G[{1}, y]^2*G[{r}, y] + 
    (2640*I)*Pi*y^3*G[{1}, y]^2*G[{r}, y] + 360*Pi^2*y^3*G[{1}, y]^2*
     G[{r}, y] - 1440*y*G[{0}, y]*G[{1}, y]^2*G[{r}, y] + 
    1440*y^2*G[{0}, y]*G[{1}, y]^2*G[{r}, y] - 360*G[{0}, y]^2*G[{1}, y]^2*
     G[{r}, y] + 360*y^3*G[{0}, y]^2*G[{1}, y]^2*G[{r}, y] - 
    2220*G[{1}, y]^3*G[{r}, y] - 3780*y*G[{1}, y]^3*G[{r}, y] + 
    3780*y^2*G[{1}, y]^3*G[{r}, y] + 2220*y^3*G[{1}, y]^3*G[{r}, y] - 
    960*G[{0}, y]*G[{1}, y]^3*G[{r}, y] + 960*y^3*G[{0}, y]*G[{1}, y]^3*
     G[{r}, y] - 510*G[{1}, y]^4*G[{r}, y] + 1110*y*G[{1}, y]^4*G[{r}, y] - 
    1110*y^2*G[{1}, y]^4*G[{r}, y] + 510*y^3*G[{1}, y]^4*G[{r}, y] - 
    1620*G[{r}, y]^2 + 3240*y*G[{r}, y]^2 - 3240*y^2*G[{r}, y]^2 + 
    1620*y^3*G[{r}, y]^2 - 1800*y*G[{1}, y]*G[{r}, y]^2 + 
    1800*y^2*G[{1}, y]*G[{r}, y]^2 - 450*G[{1}, y]^2*G[{r}, y]^2 + 
    5850*y*G[{1}, y]^2*G[{r}, y]^2 - 5850*y^2*G[{1}, y]^2*G[{r}, y]^2 + 
    450*y^3*G[{1}, y]^2*G[{r}, y]^2 + 1500*G[{1}, y]^3*G[{r}, y]^2 - 
    2220*y*G[{1}, y]^3*G[{r}, y]^2 + 2220*y^2*G[{1}, y]^3*G[{r}, y]^2 - 
    1500*y^3*G[{1}, y]^3*G[{r}, y]^2 - 120*G[{r}, y]^3 + 240*y*G[{r}, y]^3 - 
    240*y^2*G[{r}, y]^3 + 120*y^3*G[{r}, y]^3 - 240*y*G[{1}, y]*G[{r}, y]^3 + 
    240*y^2*G[{1}, y]*G[{r}, y]^3 - 240*G[{1}, y]^2*G[{r}, y]^3 + 
    240*y^3*G[{1}, y]^2*G[{r}, y]^3 - 420*Pi^2*G[{0, -1}, y] - 
    420*Pi^2*y*G[{0, -1}, y] + 420*Pi^2*y^2*G[{0, -1}, y] + 
    420*Pi^2*y^3*G[{0, -1}, y] + 960*Pi^2*G[{-1}, y]*G[{0, -1}, y] + 
    960*Pi^2*y*G[{-1}, y]*G[{0, -1}, y] + 960*Pi^2*y^2*G[{-1}, y]*
     G[{0, -1}, y] + 960*Pi^2*y^3*G[{-1}, y]*G[{0, -1}, y] + 
    6120*G[{0}, y]*G[{0, -1}, y] + (3960*I)*Pi*G[{0}, y]*G[{0, -1}, y] - 
    60*Pi^2*G[{0}, y]*G[{0, -1}, y] - 11880*y*G[{0}, y]*G[{0, -1}, y] + 
    (3960*I)*Pi*y*G[{0}, y]*G[{0, -1}, y] + 420*Pi^2*y*G[{0}, y]*
     G[{0, -1}, y] - 11880*y^2*G[{0}, y]*G[{0, -1}, y] + 
    (3960*I)*Pi*y^2*G[{0}, y]*G[{0, -1}, y] - 60*Pi^2*y^2*G[{0}, y]*
     G[{0, -1}, y] + 6120*y^3*G[{0}, y]*G[{0, -1}, y] + 
    (3960*I)*Pi*y^3*G[{0}, y]*G[{0, -1}, y] + 420*Pi^2*y^3*G[{0}, y]*
     G[{0, -1}, y] - 15120*G[{-1}, y]*G[{0}, y]*G[{0, -1}, y] - 
    15120*y*G[{-1}, y]*G[{0}, y]*G[{0, -1}, y] - 15120*y^2*G[{-1}, y]*
     G[{0}, y]*G[{0, -1}, y] - 15120*y^3*G[{-1}, y]*G[{0}, y]*G[{0, -1}, y] - 
    5040*G[{0}, y]^2*G[{0, -1}, y] - 5040*y*G[{0}, y]^2*G[{0, -1}, y] - 
    12600*y^2*G[{0}, y]^2*G[{0, -1}, y] - 12600*y^3*G[{0}, y]^2*
     G[{0, -1}, y] + 720*G[{-1}, y]*G[{0}, y]^2*G[{0, -1}, y] + 
    720*y*G[{-1}, y]*G[{0}, y]^2*G[{0, -1}, y] + 
    720*y^2*G[{-1}, y]*G[{0}, y]^2*G[{0, -1}, y] + 
    720*y^3*G[{-1}, y]*G[{0}, y]^2*G[{0, -1}, y] + 
    780*G[{0}, y]^3*G[{0, -1}, y] + 780*y*G[{0}, y]^3*G[{0, -1}, y] + 
    780*y^2*G[{0}, y]^3*G[{0, -1}, y] + 780*y^3*G[{0}, y]^3*G[{0, -1}, y] - 
    8640*G[{-1}, y]*G[{0}, y]*G[{1}, y]*G[{0, -1}, y] - 
    8640*y*G[{-1}, y]*G[{0}, y]*G[{1}, y]*G[{0, -1}, y] - 
    8640*y^2*G[{-1}, y]*G[{0}, y]*G[{1}, y]*G[{0, -1}, y] - 
    8640*y^3*G[{-1}, y]*G[{0}, y]*G[{1}, y]*G[{0, -1}, y] - 
    5040*G[{0}, y]^2*G[{1}, y]*G[{0, -1}, y] - 5040*y*G[{0}, y]^2*G[{1}, y]*
     G[{0, -1}, y] - 5040*y^2*G[{0}, y]^2*G[{1}, y]*G[{0, -1}, y] - 
    5040*y^3*G[{0}, y]^2*G[{1}, y]*G[{0, -1}, y] - 
    2160*G[{0}, y]*G[{0, -1}, y]^2 + 2160*y*G[{0}, y]*G[{0, -1}, y]^2 - 
    2160*y^2*G[{0}, y]*G[{0, -1}, y]^2 + 2160*y^3*G[{0}, y]*G[{0, -1}, y]^2 - 
    6120*G[{0, 1}, y] + 480*Pi^2*G[{0, 1}, y] + 18840*y*G[{0, 1}, y] - 
    (2640*I)*Pi*y*G[{0, 1}, y] - 2880*Pi^2*y*G[{0, 1}, y] - 
    18840*y^2*G[{0, 1}, y] + (2640*I)*Pi*y^2*G[{0, 1}, y] + 
    1140*Pi^2*y^2*G[{0, 1}, y] + 6120*y^3*G[{0, 1}, y] + 
    420*Pi^2*y^3*G[{0, 1}, y] - 480*Pi^2*G[{-1}, y]*G[{0, 1}, y] - 
    480*Pi^2*y*G[{-1}, y]*G[{0, 1}, y] - 480*Pi^2*y^2*G[{-1}, y]*
     G[{0, 1}, y] - 480*Pi^2*y^3*G[{-1}, y]*G[{0, 1}, y] + 
    10320*G[{0}, y]*G[{0, 1}, y] + (5280*I)*Pi*G[{0}, y]*G[{0, 1}, y] - 
    420*Pi^2*G[{0}, y]*G[{0, 1}, y] - 38880*y*G[{0}, y]*G[{0, 1}, y] + 
    2220*Pi^2*y*G[{0}, y]*G[{0, 1}, y] + 25920*y^2*G[{0}, y]*G[{0, 1}, y] + 
    (5280*I)*Pi*y^2*G[{0}, y]*G[{0, 1}, y] - 2580*Pi^2*y^2*G[{0}, y]*
     G[{0, 1}, y] - 5040*y^3*G[{0}, y]*G[{0, 1}, y] + 
    60*Pi^2*y^3*G[{0}, y]*G[{0, 1}, y] - 15120*G[{-1}, y]*G[{0}, y]*
     G[{0, 1}, y] - 15120*y*G[{-1}, y]*G[{0}, y]*G[{0, 1}, y] - 
    15120*y^2*G[{-1}, y]*G[{0}, y]*G[{0, 1}, y] - 
    15120*y^3*G[{-1}, y]*G[{0}, y]*G[{0, 1}, y] + 1440*G[{-1}, y]^2*G[{0}, y]*
     G[{0, 1}, y] + 1440*y*G[{-1}, y]^2*G[{0}, y]*G[{0, 1}, y] + 
    1440*y^2*G[{-1}, y]^2*G[{0}, y]*G[{0, 1}, y] + 
    1440*y^3*G[{-1}, y]^2*G[{0}, y]*G[{0, 1}, y] - 
    4320*G[{0}, y]^2*G[{0, 1}, y] - 2520*y*G[{0}, y]^2*G[{0, 1}, y] - 
    19260*y^2*G[{0}, y]^2*G[{0, 1}, y] - 1620*y^3*G[{0}, y]^2*G[{0, 1}, y] - 
    3600*G[{-1}, y]*G[{0}, y]^2*G[{0, 1}, y] - 3600*y*G[{-1}, y]*G[{0}, y]^2*
     G[{0, 1}, y] - 3600*y^2*G[{-1}, y]*G[{0}, y]^2*G[{0, 1}, y] - 
    3600*y^3*G[{-1}, y]*G[{0}, y]^2*G[{0, 1}, y] + 
    540*G[{0}, y]^3*G[{0, 1}, y] + 540*y*G[{0}, y]^3*G[{0, 1}, y] - 
    180*y^2*G[{0}, y]^3*G[{0, 1}, y] - 180*y^3*G[{0}, y]^3*G[{0, 1}, y] - 
    13920*G[{1}, y]*G[{0, 1}, y] - (5280*I)*Pi*G[{1}, y]*G[{0, 1}, y] - 
    720*Pi^2*G[{1}, y]*G[{0, 1}, y] + 38880*y*G[{1}, y]*G[{0, 1}, y] + 
    1200*Pi^2*y*G[{1}, y]*G[{0, 1}, y] - 38880*y^2*G[{1}, y]*G[{0, 1}, y] - 
    1440*Pi^2*y^2*G[{1}, y]*G[{0, 1}, y] + 13920*y^3*G[{1}, y]*G[{0, 1}, y] + 
    (5280*I)*Pi*y^3*G[{1}, y]*G[{0, 1}, y] + 480*Pi^2*y^3*G[{1}, y]*
     G[{0, 1}, y] - 2880*G[{0}, y]*G[{1}, y]*G[{0, 1}, y] + 
    5760*y*G[{0}, y]*G[{1}, y]*G[{0, 1}, y] + 2160*y^2*G[{0}, y]*G[{1}, y]*
     G[{0, 1}, y] - 5040*y^3*G[{0}, y]*G[{1}, y]*G[{0, 1}, y] - 
    8640*G[{-1}, y]*G[{0}, y]*G[{1}, y]*G[{0, 1}, y] - 
    8640*y*G[{-1}, y]*G[{0}, y]*G[{1}, y]*G[{0, 1}, y] - 
    8640*y^2*G[{-1}, y]*G[{0}, y]*G[{1}, y]*G[{0, 1}, y] - 
    8640*y^3*G[{-1}, y]*G[{0}, y]*G[{1}, y]*G[{0, 1}, y] - 
    7920*G[{0}, y]^2*G[{1}, y]*G[{0, 1}, y] - 5040*y*G[{0}, y]^2*G[{1}, y]*
     G[{0, 1}, y] - 2880*y^2*G[{0}, y]^2*G[{1}, y]*G[{0, 1}, y] - 
    8460*G[{1}, y]^2*G[{0, 1}, y] + 9180*y*G[{1}, y]^2*G[{0, 1}, y] - 
    9180*y^2*G[{1}, y]^2*G[{0, 1}, y] + 8460*y^3*G[{1}, y]^2*G[{0, 1}, y] - 
    3240*G[{0}, y]*G[{1}, y]^2*G[{0, 1}, y] - 5400*y*G[{0}, y]*G[{1}, y]^2*
     G[{0, 1}, y] + 5400*y^2*G[{0}, y]*G[{1}, y]^2*G[{0, 1}, y] + 
    3240*y^3*G[{0}, y]*G[{1}, y]^2*G[{0, 1}, y] + 
    2040*G[{1}, y]^3*G[{0, 1}, y] - 4440*y*G[{1}, y]^3*G[{0, 1}, y] + 
    4440*y^2*G[{1}, y]^3*G[{0, 1}, y] - 2040*y^3*G[{1}, y]^3*G[{0, 1}, y] - 
    2160*G[{r}, y]*G[{0, 1}, y] + 4320*y*G[{r}, y]*G[{0, 1}, y] - 
    4320*y^2*G[{r}, y]*G[{0, 1}, y] + 2160*y^3*G[{r}, y]*G[{0, 1}, y] - 
    4320*y*G[{1}, y]*G[{r}, y]*G[{0, 1}, y] + 4320*y^2*G[{1}, y]*G[{r}, y]*
     G[{0, 1}, y] - 4320*G[{1}, y]^2*G[{r}, y]*G[{0, 1}, y] + 
    4320*y^3*G[{1}, y]^2*G[{r}, y]*G[{0, 1}, y] + 
    11520*G[{-1}, y]*G[{0, -1}, y]*G[{0, 1}, y] + 
    11520*y*G[{-1}, y]*G[{0, -1}, y]*G[{0, 1}, y] + 
    11520*y^2*G[{-1}, y]*G[{0, -1}, y]*G[{0, 1}, y] + 
    11520*y^3*G[{-1}, y]*G[{0, -1}, y]*G[{0, 1}, y] - 
    5040*G[{0}, y]*G[{0, -1}, y]*G[{0, 1}, y] + 720*y*G[{0}, y]*G[{0, -1}, y]*
     G[{0, 1}, y] - 5040*y^2*G[{0}, y]*G[{0, -1}, y]*G[{0, 1}, y] + 
    720*y^3*G[{0}, y]*G[{0, -1}, y]*G[{0, 1}, y] + 2700*G[{0, 1}, y]^2 - 
    7380*y*G[{0, 1}, y]^2 - 3060*y^2*G[{0, 1}, y]^2 + 
    2700*y^3*G[{0, 1}, y]^2 - 2880*G[{-1}, y]*G[{0, 1}, y]^2 - 
    2880*y*G[{-1}, y]*G[{0, 1}, y]^2 - 2880*y^2*G[{-1}, y]*G[{0, 1}, y]^2 - 
    2880*y^3*G[{-1}, y]*G[{0, 1}, y]^2 - 5400*G[{0}, y]*G[{0, 1}, y]^2 + 
    4680*y*G[{0}, y]*G[{0, 1}, y]^2 - 9720*y^2*G[{0}, y]*G[{0, 1}, y]^2 + 
    360*y^3*G[{0}, y]*G[{0, 1}, y]^2 - 5040*G[{1}, y]*G[{0, 1}, y]^2 - 
    720*y*G[{1}, y]*G[{0, 1}, y]^2 - 720*y^2*G[{1}, y]*G[{0, 1}, y]^2 + 
    3600*y^3*G[{1}, y]*G[{0, 1}, y]^2 + 3600*G[{0, r}, y] - 
    8520*y*G[{0, r}, y] + (1320*I)*Pi*y*G[{0, r}, y] + 
    180*Pi^2*y*G[{0, r}, y] + 10320*y^2*G[{0, r}, y] - 
    (1320*I)*Pi*y^2*G[{0, r}, y] - 180*Pi^2*y^2*G[{0, r}, y] - 
    2520*y^3*G[{0, r}, y] + 6120*G[{-1}, y]*G[{0, r}, y] + 
    (3960*I)*Pi*G[{-1}, y]*G[{0, r}, y] + 540*Pi^2*G[{-1}, y]*G[{0, r}, y] - 
    11880*y*G[{-1}, y]*G[{0, r}, y] + (3960*I)*Pi*y*G[{-1}, y]*G[{0, r}, y] + 
    540*Pi^2*y*G[{-1}, y]*G[{0, r}, y] - 11880*y^2*G[{-1}, y]*G[{0, r}, y] + 
    (3960*I)*Pi*y^2*G[{-1}, y]*G[{0, r}, y] + 540*Pi^2*y^2*G[{-1}, y]*
     G[{0, r}, y] + 6120*y^3*G[{-1}, y]*G[{0, r}, y] + 
    (3960*I)*Pi*y^3*G[{-1}, y]*G[{0, r}, y] + 540*Pi^2*y^3*G[{-1}, y]*
     G[{0, r}, y] - 7560*G[{-1}, y]^2*G[{0, r}, y] - 
    7560*y*G[{-1}, y]^2*G[{0, r}, y] - 7560*y^2*G[{-1}, y]^2*G[{0, r}, y] - 
    7560*y^3*G[{-1}, y]^2*G[{0, r}, y] + 360*G[{0}, y]*G[{0, r}, y] - 
    360*y^3*G[{0}, y]*G[{0, r}, y] - 2160*G[{-1}, y]^2*G[{0}, y]*
     G[{0, r}, y] - 2160*y*G[{-1}, y]^2*G[{0}, y]*G[{0, r}, y] - 
    2160*y^2*G[{-1}, y]^2*G[{0}, y]*G[{0, r}, y] - 
    2160*y^3*G[{-1}, y]^2*G[{0}, y]*G[{0, r}, y] + 
    180*y*G[{0}, y]^2*G[{0, r}, y] - 180*y^2*G[{0}, y]^2*G[{0, r}, y] + 
    540*G[{-1}, y]*G[{0}, y]^2*G[{0, r}, y] + 540*y*G[{-1}, y]*G[{0}, y]^2*
     G[{0, r}, y] + 540*y^2*G[{-1}, y]*G[{0}, y]^2*G[{0, r}, y] + 
    540*y^3*G[{-1}, y]*G[{0}, y]^2*G[{0, r}, y] + 
    4800*G[{1}, y]*G[{0, r}, y] + (2640*I)*Pi*G[{1}, y]*G[{0, r}, y] + 
    360*Pi^2*G[{1}, y]*G[{0, r}, y] - 17280*y*G[{1}, y]*G[{0, r}, y] + 
    21600*y^2*G[{1}, y]*G[{0, r}, y] - 9120*y^3*G[{1}, y]*G[{0, r}, y] - 
    (2640*I)*Pi*y^3*G[{1}, y]*G[{0, r}, y] - 360*Pi^2*y^3*G[{1}, y]*
     G[{0, r}, y] - 4320*G[{-1}, y]^2*G[{1}, y]*G[{0, r}, y] - 
    4320*y*G[{-1}, y]^2*G[{1}, y]*G[{0, r}, y] - 4320*y^2*G[{-1}, y]^2*
     G[{1}, y]*G[{0, r}, y] - 4320*y^3*G[{-1}, y]^2*G[{1}, y]*G[{0, r}, y] + 
    2160*y*G[{0}, y]*G[{1}, y]*G[{0, r}, y] - 2160*y^2*G[{0}, y]*G[{1}, y]*
     G[{0, r}, y] + 360*G[{0}, y]^2*G[{1}, y]*G[{0, r}, y] - 
    360*y^3*G[{0}, y]^2*G[{1}, y]*G[{0, r}, y] + 
    1260*G[{1}, y]^2*G[{0, r}, y] - 1620*y*G[{1}, y]^2*G[{0, r}, y] + 
    7560*y^2*G[{1}, y]^2*G[{0, r}, y] - 7200*y^3*G[{1}, y]^2*G[{0, r}, y] + 
    2160*G[{0}, y]*G[{1}, y]^2*G[{0, r}, y] - 2160*y^3*G[{0}, y]*G[{1}, y]^2*
     G[{0, r}, y] - 1020*G[{1}, y]^3*G[{0, r}, y] + 
    2220*y*G[{1}, y]^3*G[{0, r}, y] - 2220*y^2*G[{1}, y]^3*G[{0, r}, y] + 
    1020*y^3*G[{1}, y]^3*G[{0, r}, y] + 1080*G[{r}, y]*G[{0, r}, y] - 
    2160*y*G[{r}, y]*G[{0, r}, y] + 2160*y^2*G[{r}, y]*G[{0, r}, y] - 
    1080*y^3*G[{r}, y]*G[{0, r}, y] + 2160*y*G[{1}, y]*G[{r}, y]*
     G[{0, r}, y] - 2160*y^2*G[{1}, y]*G[{r}, y]*G[{0, r}, y] + 
    2160*G[{1}, y]^2*G[{r}, y]*G[{0, r}, y] - 2160*y^3*G[{1}, y]^2*G[{r}, y]*
     G[{0, r}, y] - 7560*G[{0, -1}, y]*G[{0, r}, y] - 
    7560*y*G[{0, -1}, y]*G[{0, r}, y] + 7560*y^2*G[{0, -1}, y]*G[{0, r}, y] + 
    7560*y^3*G[{0, -1}, y]*G[{0, r}, y] - 5760*G[{-1}, y]*G[{0, -1}, y]*
     G[{0, r}, y] - 5760*y*G[{-1}, y]*G[{0, -1}, y]*G[{0, r}, y] - 
    5760*y^2*G[{-1}, y]*G[{0, -1}, y]*G[{0, r}, y] - 
    5760*y^3*G[{-1}, y]*G[{0, -1}, y]*G[{0, r}, y] + 
    360*G[{0}, y]*G[{0, -1}, y]*G[{0, r}, y] + 4680*y*G[{0}, y]*G[{0, -1}, y]*
     G[{0, r}, y] + 360*y^2*G[{0}, y]*G[{0, -1}, y]*G[{0, r}, y] + 
    4680*y^3*G[{0}, y]*G[{0, -1}, y]*G[{0, r}, y] + 
    2160*y*G[{0, 1}, y]*G[{0, r}, y] - 2160*y^2*G[{0, 1}, y]*G[{0, r}, y] + 
    6480*G[{-1}, y]*G[{0, 1}, y]*G[{0, r}, y] + 6480*y*G[{-1}, y]*
     G[{0, 1}, y]*G[{0, r}, y] + 6480*y^2*G[{-1}, y]*G[{0, 1}, y]*
     G[{0, r}, y] + 6480*y^3*G[{-1}, y]*G[{0, 1}, y]*G[{0, r}, y] + 
    4320*G[{1}, y]*G[{0, 1}, y]*G[{0, r}, y] - 4320*y^3*G[{1}, y]*
     G[{0, 1}, y]*G[{0, r}, y] - 540*y*G[{0, r}, y]^2 + 
    540*y^2*G[{0, r}, y]^2 - 1620*G[{-1}, y]*G[{0, r}, y]^2 - 
    1620*y*G[{-1}, y]*G[{0, r}, y]^2 - 1620*y^2*G[{-1}, y]*G[{0, r}, y]^2 - 
    1620*y^3*G[{-1}, y]*G[{0, r}, y]^2 - 1080*G[{1}, y]*G[{0, r}, y]^2 + 
    1080*y^3*G[{1}, y]*G[{0, r}, y]^2 + 6120*G[{r, 1}, y] - 
    18840*y*G[{r, 1}, y] + (2640*I)*Pi*y*G[{r, 1}, y] + 
    360*Pi^2*y*G[{r, 1}, y] + 18840*y^2*G[{r, 1}, y] - 
    (2640*I)*Pi*y^2*G[{r, 1}, y] - 360*Pi^2*y^2*G[{r, 1}, y] - 
    6120*y^3*G[{r, 1}, y] + 720*G[{0}, y]*G[{r, 1}, y] - 
    720*y^3*G[{0}, y]*G[{r, 1}, y] + 360*y*G[{0}, y]^2*G[{r, 1}, y] - 
    360*y^2*G[{0}, y]^2*G[{r, 1}, y] + 13920*G[{1}, y]*G[{r, 1}, y] + 
    (5280*I)*Pi*G[{1}, y]*G[{r, 1}, y] + 720*Pi^2*G[{1}, y]*G[{r, 1}, y] - 
    38880*y*G[{1}, y]*G[{r, 1}, y] + 38880*y^2*G[{1}, y]*G[{r, 1}, y] - 
    13920*y^3*G[{1}, y]*G[{r, 1}, y] - (5280*I)*Pi*y^3*G[{1}, y]*
     G[{r, 1}, y] - 720*Pi^2*y^3*G[{1}, y]*G[{r, 1}, y] + 
    4320*y*G[{0}, y]*G[{1}, y]*G[{r, 1}, y] - 4320*y^2*G[{0}, y]*G[{1}, y]*
     G[{r, 1}, y] + 720*G[{0}, y]^2*G[{1}, y]*G[{r, 1}, y] - 
    720*y^3*G[{0}, y]^2*G[{1}, y]*G[{r, 1}, y] + 
    8460*G[{1}, y]^2*G[{r, 1}, y] - 9180*y*G[{1}, y]^2*G[{r, 1}, y] + 
    9180*y^2*G[{1}, y]^2*G[{r, 1}, y] - 8460*y^3*G[{1}, y]^2*G[{r, 1}, y] + 
    4320*G[{0}, y]*G[{1}, y]^2*G[{r, 1}, y] - 4320*y^3*G[{0}, y]*G[{1}, y]^2*
     G[{r, 1}, y] - 2040*G[{1}, y]^3*G[{r, 1}, y] + 
    4440*y*G[{1}, y]^3*G[{r, 1}, y] - 4440*y^2*G[{1}, y]^3*G[{r, 1}, y] + 
    2040*y^3*G[{1}, y]^3*G[{r, 1}, y] - 720*G[{r}, y]*G[{r, 1}, y] + 
    5040*y*G[{r}, y]*G[{r, 1}, y] - 5040*y^2*G[{r}, y]*G[{r, 1}, y] + 
    720*y^3*G[{r}, y]*G[{r, 1}, y] + 1800*G[{1}, y]*G[{r}, y]*G[{r, 1}, y] - 
    24840*y*G[{1}, y]*G[{r}, y]*G[{r, 1}, y] + 24840*y^2*G[{1}, y]*G[{r}, y]*
     G[{r, 1}, y] - 1800*y^3*G[{1}, y]*G[{r}, y]*G[{r, 1}, y] - 
    10440*G[{1}, y]^2*G[{r}, y]*G[{r, 1}, y] + 13320*y*G[{1}, y]^2*G[{r}, y]*
     G[{r, 1}, y] - 13320*y^2*G[{1}, y]^2*G[{r}, y]*G[{r, 1}, y] + 
    10440*y^3*G[{1}, y]^2*G[{r}, y]*G[{r, 1}, y] + 
    720*y*G[{r}, y]^2*G[{r, 1}, y] - 720*y^2*G[{r}, y]^2*G[{r, 1}, y] + 
    1440*G[{1}, y]*G[{r}, y]^2*G[{r, 1}, y] - 1440*y^3*G[{1}, y]*G[{r}, y]^2*
     G[{r, 1}, y] + 4320*y*G[{0, 1}, y]*G[{r, 1}, y] - 
    4320*y^2*G[{0, 1}, y]*G[{r, 1}, y] + 8640*G[{1}, y]*G[{0, 1}, y]*
     G[{r, 1}, y] - 8640*y^3*G[{1}, y]*G[{0, 1}, y]*G[{r, 1}, y] - 
    2160*y*G[{0, r}, y]*G[{r, 1}, y] + 2160*y^2*G[{0, r}, y]*G[{r, 1}, y] - 
    4320*G[{1}, y]*G[{0, r}, y]*G[{r, 1}, y] + 4320*y^3*G[{1}, y]*
     G[{0, r}, y]*G[{r, 1}, y] - 2160*y*G[{r, 1}, y]^2 + 
    2160*y^2*G[{r, 1}, y]^2 - 4320*G[{1}, y]*G[{r, 1}, y]^2 + 
    4320*y^3*G[{1}, y]*G[{r, 1}, y]^2 - 1200*Pi^2*G[{0, -1, -1}, y] - 
    720*Pi^2*y*G[{0, -1, -1}, y] - 1200*Pi^2*y^2*G[{0, -1, -1}, y] - 
    720*Pi^2*y^3*G[{0, -1, -1}, y] + 15120*G[{0}, y]*G[{0, -1, -1}, y] + 
    15120*y*G[{0}, y]*G[{0, -1, -1}, y] + 15120*y^2*G[{0}, y]*
     G[{0, -1, -1}, y] + 15120*y^3*G[{0}, y]*G[{0, -1, -1}, y] + 
    1440*G[{0}, y]^2*G[{0, -1, -1}, y] - 2880*y*G[{0}, y]^2*
     G[{0, -1, -1}, y] + 1440*y^2*G[{0}, y]^2*G[{0, -1, -1}, y] - 
    2880*y^3*G[{0}, y]^2*G[{0, -1, -1}, y] + 8640*G[{0}, y]*G[{1}, y]*
     G[{0, -1, -1}, y] + 8640*y*G[{0}, y]*G[{1}, y]*G[{0, -1, -1}, y] + 
    8640*y^2*G[{0}, y]*G[{1}, y]*G[{0, -1, -1}, y] + 
    8640*y^3*G[{0}, y]*G[{1}, y]*G[{0, -1, -1}, y] - 
    11520*G[{0, 1}, y]*G[{0, -1, -1}, y] - 11520*y*G[{0, 1}, y]*
     G[{0, -1, -1}, y] - 11520*y^2*G[{0, 1}, y]*G[{0, -1, -1}, y] - 
    11520*y^3*G[{0, 1}, y]*G[{0, -1, -1}, y] + 1440*G[{0, r}, y]*
     G[{0, -1, -1}, y] + 10080*y*G[{0, r}, y]*G[{0, -1, -1}, y] + 
    1440*y^2*G[{0, r}, y]*G[{0, -1, -1}, y] + 10080*y^3*G[{0, r}, y]*
     G[{0, -1, -1}, y] + 240*Pi^2*G[{0, -1, 1}, y] + 
    720*Pi^2*y*G[{0, -1, 1}, y] + 240*Pi^2*y^2*G[{0, -1, 1}, y] + 
    720*Pi^2*y^3*G[{0, -1, 1}, y] + 15120*G[{0}, y]*G[{0, -1, 1}, y] + 
    15120*y*G[{0}, y]*G[{0, -1, 1}, y] + 15120*y^2*G[{0}, y]*
     G[{0, -1, 1}, y] + 15120*y^3*G[{0}, y]*G[{0, -1, 1}, y] - 
    2880*G[{-1}, y]*G[{0}, y]*G[{0, -1, 1}, y] - 2880*y*G[{-1}, y]*G[{0}, y]*
     G[{0, -1, 1}, y] - 2880*y^2*G[{-1}, y]*G[{0}, y]*G[{0, -1, 1}, y] - 
    2880*y^3*G[{-1}, y]*G[{0}, y]*G[{0, -1, 1}, y] + 
    5760*G[{0}, y]^2*G[{0, -1, 1}, y] + 1440*y*G[{0}, y]^2*G[{0, -1, 1}, y] + 
    5760*y^2*G[{0}, y]^2*G[{0, -1, 1}, y] + 1440*y^3*G[{0}, y]^2*
     G[{0, -1, 1}, y] + 8640*G[{0}, y]*G[{1}, y]*G[{0, -1, 1}, y] + 
    8640*y*G[{0}, y]*G[{1}, y]*G[{0, -1, 1}, y] + 
    8640*y^2*G[{0}, y]*G[{1}, y]*G[{0, -1, 1}, y] + 
    8640*y^3*G[{0}, y]*G[{1}, y]*G[{0, -1, 1}, y] + 
    5760*G[{0, 1}, y]*G[{0, -1, 1}, y] + 5760*y*G[{0, 1}, y]*
     G[{0, -1, 1}, y] + 5760*y^2*G[{0, 1}, y]*G[{0, -1, 1}, y] + 
    5760*y^3*G[{0, 1}, y]*G[{0, -1, 1}, y] - 7200*G[{0, r}, y]*
     G[{0, -1, 1}, y] + 1440*y*G[{0, r}, y]*G[{0, -1, 1}, y] - 
    7200*y^2*G[{0, r}, y]*G[{0, -1, 1}, y] + 1440*y^3*G[{0, r}, y]*
     G[{0, -1, 1}, y] - 6120*G[{0, -1, r}, y] - 
    (3960*I)*Pi*G[{0, -1, r}, y] - 540*Pi^2*G[{0, -1, r}, y] + 
    11880*y*G[{0, -1, r}, y] - (3960*I)*Pi*y*G[{0, -1, r}, y] - 
    540*Pi^2*y*G[{0, -1, r}, y] + 11880*y^2*G[{0, -1, r}, y] - 
    (3960*I)*Pi*y^2*G[{0, -1, r}, y] - 540*Pi^2*y^2*G[{0, -1, r}, y] - 
    6120*y^3*G[{0, -1, r}, y] - (3960*I)*Pi*y^3*G[{0, -1, r}, y] - 
    540*Pi^2*y^3*G[{0, -1, r}, y] + 15120*G[{-1}, y]*G[{0, -1, r}, y] + 
    15120*y*G[{-1}, y]*G[{0, -1, r}, y] + 15120*y^2*G[{-1}, y]*
     G[{0, -1, r}, y] + 15120*y^3*G[{-1}, y]*G[{0, -1, r}, y] + 
    4320*G[{-1}, y]*G[{0}, y]*G[{0, -1, r}, y] + 4320*y*G[{-1}, y]*G[{0}, y]*
     G[{0, -1, r}, y] + 4320*y^2*G[{-1}, y]*G[{0}, y]*G[{0, -1, r}, y] + 
    4320*y^3*G[{-1}, y]*G[{0}, y]*G[{0, -1, r}, y] - 
    540*G[{0}, y]^2*G[{0, -1, r}, y] - 540*y*G[{0}, y]^2*G[{0, -1, r}, y] - 
    540*y^2*G[{0}, y]^2*G[{0, -1, r}, y] - 540*y^3*G[{0}, y]^2*
     G[{0, -1, r}, y] + 8640*G[{-1}, y]*G[{1}, y]*G[{0, -1, r}, y] + 
    8640*y*G[{-1}, y]*G[{1}, y]*G[{0, -1, r}, y] + 
    8640*y^2*G[{-1}, y]*G[{1}, y]*G[{0, -1, r}, y] + 
    8640*y^3*G[{-1}, y]*G[{1}, y]*G[{0, -1, r}, y] - 
    6480*G[{0, 1}, y]*G[{0, -1, r}, y] - 6480*y*G[{0, 1}, y]*
     G[{0, -1, r}, y] - 6480*y^2*G[{0, 1}, y]*G[{0, -1, r}, y] - 
    6480*y^3*G[{0, 1}, y]*G[{0, -1, r}, y] + 3240*G[{0, r}, y]*
     G[{0, -1, r}, y] + 3240*y*G[{0, r}, y]*G[{0, -1, r}, y] + 
    3240*y^2*G[{0, r}, y]*G[{0, -1, r}, y] + 3240*y^3*G[{0, r}, y]*
     G[{0, -1, r}, y] - 6120*G[{0, 0, -1}, y] - 
    (3960*I)*Pi*G[{0, 0, -1}, y] + 60*Pi^2*G[{0, 0, -1}, y] + 
    11880*y*G[{0, 0, -1}, y] - (3960*I)*Pi*y*G[{0, 0, -1}, y] - 
    1380*Pi^2*y*G[{0, 0, -1}, y] + 11880*y^2*G[{0, 0, -1}, y] - 
    (3960*I)*Pi*y^2*G[{0, 0, -1}, y] + 60*Pi^2*y^2*G[{0, 0, -1}, y] - 
    6120*y^3*G[{0, 0, -1}, y] - (3960*I)*Pi*y^3*G[{0, 0, -1}, y] - 
    1380*Pi^2*y^3*G[{0, 0, -1}, y] + 15120*G[{-1}, y]*G[{0, 0, -1}, y] + 
    15120*y*G[{-1}, y]*G[{0, 0, -1}, y] + 15120*y^2*G[{-1}, y]*
     G[{0, 0, -1}, y] + 15120*y^3*G[{-1}, y]*G[{0, 0, -1}, y] + 
    10080*G[{0}, y]*G[{0, 0, -1}, y] + 10080*y*G[{0}, y]*G[{0, 0, -1}, y] + 
    40320*y^2*G[{0}, y]*G[{0, 0, -1}, y] + 40320*y^3*G[{0}, y]*
     G[{0, 0, -1}, y] + 2880*G[{-1}, y]*G[{0}, y]*G[{0, 0, -1}, y] + 
    2880*y*G[{-1}, y]*G[{0}, y]*G[{0, 0, -1}, y] + 
    2880*y^2*G[{-1}, y]*G[{0}, y]*G[{0, 0, -1}, y] + 
    2880*y^3*G[{-1}, y]*G[{0}, y]*G[{0, 0, -1}, y] - 
    2340*G[{0}, y]^2*G[{0, 0, -1}, y] + 1980*y*G[{0}, y]^2*G[{0, 0, -1}, y] - 
    2340*y^2*G[{0}, y]^2*G[{0, 0, -1}, y] + 1980*y^3*G[{0}, y]^2*
     G[{0, 0, -1}, y] + 8640*G[{-1}, y]*G[{1}, y]*G[{0, 0, -1}, y] + 
    8640*y*G[{-1}, y]*G[{1}, y]*G[{0, 0, -1}, y] + 
    8640*y^2*G[{-1}, y]*G[{1}, y]*G[{0, 0, -1}, y] + 
    8640*y^3*G[{-1}, y]*G[{1}, y]*G[{0, 0, -1}, y] + 
    14400*G[{0}, y]*G[{1}, y]*G[{0, 0, -1}, y] + 14400*y*G[{0}, y]*G[{1}, y]*
     G[{0, 0, -1}, y] + 14400*y^2*G[{0}, y]*G[{1}, y]*G[{0, 0, -1}, y] + 
    14400*y^3*G[{0}, y]*G[{1}, y]*G[{0, 0, -1}, y] + 
    4320*G[{0, -1}, y]*G[{0, 0, -1}, y] - 4320*y*G[{0, -1}, y]*
     G[{0, 0, -1}, y] + 4320*y^2*G[{0, -1}, y]*G[{0, 0, -1}, y] - 
    4320*y^3*G[{0, -1}, y]*G[{0, 0, -1}, y] + 4320*G[{0, 1}, y]*
     G[{0, 0, -1}, y] - 4320*y*G[{0, 1}, y]*G[{0, 0, -1}, y] + 
    4320*y^2*G[{0, 1}, y]*G[{0, 0, -1}, y] - 4320*y^3*G[{0, 1}, y]*
     G[{0, 0, -1}, y] - 10320*G[{0, 0, 1}, y] - (5280*I)*Pi*G[{0, 0, 1}, y] + 
    540*Pi^2*G[{0, 0, 1}, y] + 28080*y*G[{0, 0, 1}, y] - 
    (2640*I)*Pi*y*G[{0, 0, 1}, y] - 3300*Pi^2*y*G[{0, 0, 1}, y] + 
    10800*y^2*G[{0, 0, 1}, y] - (7920*I)*Pi*y^2*G[{0, 0, 1}, y] + 
    3780*Pi^2*y^2*G[{0, 0, 1}, y] - 13200*y^3*G[{0, 0, 1}, y] - 
    (5280*I)*Pi*y^3*G[{0, 0, 1}, y] - 60*Pi^2*y^3*G[{0, 0, 1}, y] + 
    15120*G[{-1}, y]*G[{0, 0, 1}, y] + 15120*y*G[{-1}, y]*G[{0, 0, 1}, y] + 
    15120*y^2*G[{-1}, y]*G[{0, 0, 1}, y] + 15120*y^3*G[{-1}, y]*
     G[{0, 0, 1}, y] - 7200*G[{-1}, y]^2*G[{0, 0, 1}, y] - 
    7200*y*G[{-1}, y]^2*G[{0, 0, 1}, y] - 7200*y^2*G[{-1}, y]^2*
     G[{0, 0, 1}, y] - 7200*y^3*G[{-1}, y]^2*G[{0, 0, 1}, y] + 
    8640*G[{0}, y]*G[{0, 0, 1}, y] + 12240*y*G[{0}, y]*G[{0, 0, 1}, y] + 
    51480*y^2*G[{0}, y]*G[{0, 0, 1}, y] + 23400*y^3*G[{0}, y]*
     G[{0, 0, 1}, y] + 12240*G[{-1}, y]*G[{0}, y]*G[{0, 0, 1}, y] + 
    12240*y*G[{-1}, y]*G[{0}, y]*G[{0, 0, 1}, y] + 
    12240*y^2*G[{-1}, y]*G[{0}, y]*G[{0, 0, 1}, y] + 
    12240*y^3*G[{-1}, y]*G[{0}, y]*G[{0, 0, 1}, y] - 
    1440*G[{0}, y]^2*G[{0, 0, 1}, y] - 360*y*G[{0}, y]^2*G[{0, 0, 1}, y] + 
    2520*y^2*G[{0}, y]^2*G[{0, 0, 1}, y] + 3600*y^3*G[{0}, y]^2*
     G[{0, 0, 1}, y] - 2520*G[{1}, y]*G[{0, 0, 1}, y] + 
    3240*y*G[{1}, y]*G[{0, 0, 1}, y] + 16560*y^2*G[{1}, y]*G[{0, 0, 1}, y] - 
    17280*y^3*G[{1}, y]*G[{0, 0, 1}, y] + 8640*G[{-1}, y]*G[{1}, y]*
     G[{0, 0, 1}, y] + 8640*y*G[{-1}, y]*G[{1}, y]*G[{0, 0, 1}, y] + 
    8640*y^2*G[{-1}, y]*G[{1}, y]*G[{0, 0, 1}, y] + 
    8640*y^3*G[{-1}, y]*G[{1}, y]*G[{0, 0, 1}, y] + 
    25920*G[{0}, y]*G[{1}, y]*G[{0, 0, 1}, y] + 15840*y*G[{0}, y]*G[{1}, y]*
     G[{0, 0, 1}, y] + 11520*y^2*G[{0}, y]*G[{1}, y]*G[{0, 0, 1}, y] + 
    1440*y^3*G[{0}, y]*G[{1}, y]*G[{0, 0, 1}, y] + 
    4500*G[{1}, y]^2*G[{0, 0, 1}, y] + 12060*y*G[{1}, y]^2*G[{0, 0, 1}, y] - 
    12060*y^2*G[{1}, y]^2*G[{0, 0, 1}, y] - 4500*y^3*G[{1}, y]^2*
     G[{0, 0, 1}, y] + 2880*G[{0, -1}, y]*G[{0, 0, 1}, y] + 
    8640*y*G[{0, -1}, y]*G[{0, 0, 1}, y] + 2880*y^2*G[{0, -1}, y]*
     G[{0, 0, 1}, y] + 8640*y^3*G[{0, -1}, y]*G[{0, 0, 1}, y] + 
    6840*G[{0, 1}, y]*G[{0, 0, 1}, y] + 27000*y*G[{0, 1}, y]*
     G[{0, 0, 1}, y] - 14760*y^2*G[{0, 1}, y]*G[{0, 0, 1}, y] + 
    5400*y^3*G[{0, 1}, y]*G[{0, 0, 1}, y] - 360*G[{0, 0, r}, y] - 
    1080*y*G[{0, 0, r}, y] - (2640*I)*Pi*y*G[{0, 0, r}, y] - 
    360*Pi^2*y*G[{0, 0, r}, y] - 2160*y^2*G[{0, 0, r}, y] + 
    (1320*I)*Pi*y^2*G[{0, 0, r}, y] + 180*Pi^2*y^2*G[{0, 0, r}, y] + 
    5520*y^3*G[{0, 0, r}, y] - (1320*I)*Pi*y^3*G[{0, 0, r}, y] - 
    180*Pi^2*y^3*G[{0, 0, r}, y] + 7560*G[{-1}, y]*G[{0, 0, r}, y] + 
    7560*y*G[{-1}, y]*G[{0, 0, r}, y] + 7560*y^2*G[{-1}, y]*G[{0, 0, r}, y] + 
    7560*y^3*G[{-1}, y]*G[{0, 0, r}, y] + 7200*G[{-1}, y]^2*G[{0, 0, r}, y] + 
    7200*y*G[{-1}, y]^2*G[{0, 0, r}, y] + 7200*y^2*G[{-1}, y]^2*
     G[{0, 0, r}, y] + 7200*y^3*G[{-1}, y]^2*G[{0, 0, r}, y] - 
    1440*y*G[{0}, y]*G[{0, 0, r}, y] + 1440*y^2*G[{0}, y]*G[{0, 0, r}, y] - 
    1440*G[{-1}, y]*G[{0}, y]*G[{0, 0, r}, y] - 1440*y*G[{-1}, y]*G[{0}, y]*
     G[{0, 0, r}, y] - 1440*y^2*G[{-1}, y]*G[{0}, y]*G[{0, 0, r}, y] - 
    1440*y^3*G[{-1}, y]*G[{0}, y]*G[{0, 0, r}, y] - 
    360*y*G[{0}, y]^2*G[{0, 0, r}, y] + 180*y^2*G[{0}, y]^2*G[{0, 0, r}, y] - 
    180*y^3*G[{0}, y]^2*G[{0, 0, r}, y] + 2160*G[{1}, y]*G[{0, 0, r}, y] + 
    20880*y*G[{1}, y]*G[{0, 0, r}, y] - 40680*y^2*G[{1}, y]*G[{0, 0, r}, y] + 
    17640*y^3*G[{1}, y]*G[{0, 0, r}, y] + 4320*G[{-1}, y]*G[{1}, y]*
     G[{0, 0, r}, y] + 4320*y*G[{-1}, y]*G[{1}, y]*G[{0, 0, r}, y] + 
    4320*y^2*G[{-1}, y]*G[{1}, y]*G[{0, 0, r}, y] + 
    4320*y^3*G[{-1}, y]*G[{1}, y]*G[{0, 0, r}, y] - 
    2880*G[{0}, y]*G[{1}, y]*G[{0, 0, r}, y] + 2880*y^3*G[{0}, y]*G[{1}, y]*
     G[{0, 0, r}, y] - 3060*G[{1}, y]^2*G[{0, 0, r}, y] - 
    19260*y*G[{1}, y]^2*G[{0, 0, r}, y] + 19260*y^2*G[{1}, y]^2*
     G[{0, 0, r}, y] + 3060*y^3*G[{1}, y]^2*G[{0, 0, r}, y] + 
    2880*G[{0, -1}, y]*G[{0, 0, r}, y] - 15840*y*G[{0, -1}, y]*
     G[{0, 0, r}, y] + 2880*y^2*G[{0, -1}, y]*G[{0, 0, r}, y] - 
    15840*y^3*G[{0, -1}, y]*G[{0, 0, r}, y] - 1800*G[{0, 1}, y]*
     G[{0, 0, r}, y] - 34920*y*G[{0, 1}, y]*G[{0, 0, r}, y] + 
    19800*y^2*G[{0, 1}, y]*G[{0, 0, r}, y] - 13320*y^3*G[{0, 1}, y]*
     G[{0, 0, r}, y] + 240*Pi^2*G[{0, 1, -1}, y] + 
    720*Pi^2*y*G[{0, 1, -1}, y] + 240*Pi^2*y^2*G[{0, 1, -1}, y] + 
    720*Pi^2*y^3*G[{0, 1, -1}, y] + 15120*G[{0}, y]*G[{0, 1, -1}, y] + 
    15120*y*G[{0}, y]*G[{0, 1, -1}, y] + 15120*y^2*G[{0}, y]*
     G[{0, 1, -1}, y] + 15120*y^3*G[{0}, y]*G[{0, 1, -1}, y] - 
    2880*G[{-1}, y]*G[{0}, y]*G[{0, 1, -1}, y] - 2880*y*G[{-1}, y]*G[{0}, y]*
     G[{0, 1, -1}, y] - 2880*y^2*G[{-1}, y]*G[{0}, y]*G[{0, 1, -1}, y] - 
    2880*y^3*G[{-1}, y]*G[{0}, y]*G[{0, 1, -1}, y] + 
    5760*G[{0}, y]^2*G[{0, 1, -1}, y] + 1440*y*G[{0}, y]^2*G[{0, 1, -1}, y] + 
    5760*y^2*G[{0}, y]^2*G[{0, 1, -1}, y] + 1440*y^3*G[{0}, y]^2*
     G[{0, 1, -1}, y] + 8640*G[{0}, y]*G[{1}, y]*G[{0, 1, -1}, y] + 
    8640*y*G[{0}, y]*G[{1}, y]*G[{0, 1, -1}, y] + 
    8640*y^2*G[{0}, y]*G[{1}, y]*G[{0, 1, -1}, y] + 
    8640*y^3*G[{0}, y]*G[{1}, y]*G[{0, 1, -1}, y] + 
    5760*G[{0, 1}, y]*G[{0, 1, -1}, y] + 5760*y*G[{0, 1}, y]*
     G[{0, 1, -1}, y] + 5760*y^2*G[{0, 1}, y]*G[{0, 1, -1}, y] + 
    5760*y^3*G[{0, 1}, y]*G[{0, 1, -1}, y] - 17280*G[{0, r}, y]*
     G[{0, 1, -1}, y] - 17280*y^2*G[{0, r}, y]*G[{0, 1, -1}, y] + 
    13920*G[{0, 1, 1}, y] + (5280*I)*Pi*G[{0, 1, 1}, y] + 
    1140*Pi^2*G[{0, 1, 1}, y] - 28800*y*G[{0, 1, 1}, y] + 
    180*Pi^2*y*G[{0, 1, 1}, y] + 28800*y^2*G[{0, 1, 1}, y] + 
    1140*Pi^2*y^2*G[{0, 1, 1}, y] - 13920*y^3*G[{0, 1, 1}, y] - 
    (5280*I)*Pi*y^3*G[{0, 1, 1}, y] + 180*Pi^2*y^3*G[{0, 1, 1}, y] + 
    9720*G[{0}, y]*G[{0, 1, 1}, y] + 28440*y*G[{0}, y]*G[{0, 1, 1}, y] + 
    4680*y^2*G[{0}, y]*G[{0, 1, 1}, y] + 7560*y^3*G[{0}, y]*G[{0, 1, 1}, y] + 
    11520*G[{-1}, y]*G[{0}, y]*G[{0, 1, 1}, y] + 11520*y*G[{-1}, y]*G[{0}, y]*
     G[{0, 1, 1}, y] + 11520*y^2*G[{-1}, y]*G[{0}, y]*G[{0, 1, 1}, y] + 
    11520*y^3*G[{-1}, y]*G[{0}, y]*G[{0, 1, 1}, y] + 
    12060*G[{0}, y]^2*G[{0, 1, 1}, y] + 540*y*G[{0}, y]^2*G[{0, 1, 1}, y] + 
    13500*y^2*G[{0}, y]^2*G[{0, 1, 1}, y] + 1980*y^3*G[{0}, y]^2*
     G[{0, 1, 1}, y] + 20520*G[{1}, y]*G[{0, 1, 1}, y] - 
    59400*y*G[{1}, y]*G[{0, 1, 1}, y] + 59400*y^2*G[{1}, y]*G[{0, 1, 1}, y] - 
    20520*y^3*G[{1}, y]*G[{0, 1, 1}, y] + 20880*G[{0}, y]*G[{1}, y]*
     G[{0, 1, 1}, y] - 3600*y*G[{0}, y]*G[{1}, y]*G[{0, 1, 1}, y] + 
    18000*y^2*G[{0}, y]*G[{1}, y]*G[{0, 1, 1}, y] - 
    6480*y^3*G[{0}, y]*G[{1}, y]*G[{0, 1, 1}, y] - 
    18360*G[{1}, y]^2*G[{0, 1, 1}, y] + 39960*y*G[{1}, y]^2*G[{0, 1, 1}, y] - 
    39960*y^2*G[{1}, y]^2*G[{0, 1, 1}, y] + 18360*y^3*G[{1}, y]^2*
     G[{0, 1, 1}, y] - 17280*G[{0, -1}, y]*G[{0, 1, 1}, y] - 
    17280*y*G[{0, -1}, y]*G[{0, 1, 1}, y] - 17280*y^2*G[{0, -1}, y]*
     G[{0, 1, 1}, y] - 17280*y^3*G[{0, -1}, y]*G[{0, 1, 1}, y] + 
    16560*G[{0, 1}, y]*G[{0, 1, 1}, y] + 7920*y*G[{0, 1}, y]*
     G[{0, 1, 1}, y] + 7920*y^2*G[{0, 1}, y]*G[{0, 1, 1}, y] - 
    720*y^3*G[{0, 1}, y]*G[{0, 1, 1}, y] + 240*G[{0, 1, r}, y] - 
    (2640*I)*Pi*G[{0, 1, r}, y] - 360*Pi^2*G[{0, 1, r}, y] - 
    2880*y*G[{0, 1, r}, y] - (2640*I)*Pi*y*G[{0, 1, r}, y] - 
    360*Pi^2*y*G[{0, 1, r}, y] + 15840*y^2*G[{0, 1, r}, y] - 
    (2640*I)*Pi*y^2*G[{0, 1, r}, y] - 360*Pi^2*y^2*G[{0, 1, r}, y] - 
    5520*y^3*G[{0, 1, r}, y] - (2640*I)*Pi*y^3*G[{0, 1, r}, y] - 
    360*Pi^2*y^3*G[{0, 1, r}, y] + 15120*G[{-1}, y]*G[{0, 1, r}, y] + 
    15120*y*G[{-1}, y]*G[{0, 1, r}, y] + 15120*y^2*G[{-1}, y]*
     G[{0, 1, r}, y] + 15120*y^3*G[{-1}, y]*G[{0, 1, r}, y] - 
    1440*G[{-1}, y]^2*G[{0, 1, r}, y] - 1440*y*G[{-1}, y]^2*G[{0, 1, r}, y] - 
    1440*y^2*G[{-1}, y]^2*G[{0, 1, r}, y] - 1440*y^3*G[{-1}, y]^2*
     G[{0, 1, r}, y] + 2880*G[{-1}, y]*G[{0}, y]*G[{0, 1, r}, y] + 
    2880*y*G[{-1}, y]*G[{0}, y]*G[{0, 1, r}, y] + 
    2880*y^2*G[{-1}, y]*G[{0}, y]*G[{0, 1, r}, y] + 
    2880*y^3*G[{-1}, y]*G[{0}, y]*G[{0, 1, r}, y] - 
    360*G[{0}, y]^2*G[{0, 1, r}, y] - 360*y*G[{0}, y]^2*G[{0, 1, r}, y] - 
    360*y^2*G[{0}, y]^2*G[{0, 1, r}, y] - 360*y^3*G[{0}, y]^2*
     G[{0, 1, r}, y] + 2160*G[{1}, y]*G[{0, 1, r}, y] + 
    25200*y*G[{1}, y]*G[{0, 1, r}, y] - 33120*y^2*G[{1}, y]*G[{0, 1, r}, y] + 
    5760*y^3*G[{1}, y]*G[{0, 1, r}, y] + 8640*G[{-1}, y]*G[{1}, y]*
     G[{0, 1, r}, y] + 8640*y*G[{-1}, y]*G[{1}, y]*G[{0, 1, r}, y] + 
    8640*y^2*G[{-1}, y]*G[{1}, y]*G[{0, 1, r}, y] + 
    8640*y^3*G[{-1}, y]*G[{1}, y]*G[{0, 1, r}, y] + 
    14760*G[{1}, y]^2*G[{0, 1, r}, y] - 13320*y*G[{1}, y]^2*G[{0, 1, r}, y] + 
    13320*y^2*G[{1}, y]^2*G[{0, 1, r}, y] - 14760*y^3*G[{1}, y]^2*
     G[{0, 1, r}, y] + 20160*G[{0, -1}, y]*G[{0, 1, r}, y] + 
    14400*y*G[{0, -1}, y]*G[{0, 1, r}, y] + 20160*y^2*G[{0, -1}, y]*
     G[{0, 1, r}, y] + 14400*y^3*G[{0, -1}, y]*G[{0, 1, r}, y] - 
    4320*G[{0, 1}, y]*G[{0, 1, r}, y] - 4320*y*G[{0, 1}, y]*G[{0, 1, r}, y] - 
    4320*y^2*G[{0, 1}, y]*G[{0, 1, r}, y] - 4320*y^3*G[{0, 1}, y]*
     G[{0, 1, r}, y] - 6120*G[{0, r, -1}, y] - (3960*I)*Pi*G[{0, r, -1}, y] - 
    540*Pi^2*G[{0, r, -1}, y] + 11880*y*G[{0, r, -1}, y] - 
    (3960*I)*Pi*y*G[{0, r, -1}, y] - 540*Pi^2*y*G[{0, r, -1}, y] + 
    11880*y^2*G[{0, r, -1}, y] - (3960*I)*Pi*y^2*G[{0, r, -1}, y] - 
    540*Pi^2*y^2*G[{0, r, -1}, y] - 6120*y^3*G[{0, r, -1}, y] - 
    (3960*I)*Pi*y^3*G[{0, r, -1}, y] - 540*Pi^2*y^3*G[{0, r, -1}, y] + 
    15120*G[{-1}, y]*G[{0, r, -1}, y] + 15120*y*G[{-1}, y]*G[{0, r, -1}, y] + 
    15120*y^2*G[{-1}, y]*G[{0, r, -1}, y] + 15120*y^3*G[{-1}, y]*
     G[{0, r, -1}, y] + 4320*G[{-1}, y]*G[{0}, y]*G[{0, r, -1}, y] + 
    4320*y*G[{-1}, y]*G[{0}, y]*G[{0, r, -1}, y] + 
    4320*y^2*G[{-1}, y]*G[{0}, y]*G[{0, r, -1}, y] + 
    4320*y^3*G[{-1}, y]*G[{0}, y]*G[{0, r, -1}, y] - 
    540*G[{0}, y]^2*G[{0, r, -1}, y] - 540*y*G[{0}, y]^2*G[{0, r, -1}, y] - 
    540*y^2*G[{0}, y]^2*G[{0, r, -1}, y] - 540*y^3*G[{0}, y]^2*
     G[{0, r, -1}, y] + 8640*G[{-1}, y]*G[{1}, y]*G[{0, r, -1}, y] + 
    8640*y*G[{-1}, y]*G[{1}, y]*G[{0, r, -1}, y] + 
    8640*y^2*G[{-1}, y]*G[{1}, y]*G[{0, r, -1}, y] + 
    8640*y^3*G[{-1}, y]*G[{1}, y]*G[{0, r, -1}, y] + 
    4320*G[{0, -1}, y]*G[{0, r, -1}, y] - 4320*y*G[{0, -1}, y]*
     G[{0, r, -1}, y] + 4320*y^2*G[{0, -1}, y]*G[{0, r, -1}, y] - 
    4320*y^3*G[{0, -1}, y]*G[{0, r, -1}, y] - 6480*G[{0, 1}, y]*
     G[{0, r, -1}, y] - 6480*y*G[{0, 1}, y]*G[{0, r, -1}, y] - 
    6480*y^2*G[{0, 1}, y]*G[{0, r, -1}, y] - 6480*y^3*G[{0, 1}, y]*
     G[{0, r, -1}, y] + 3240*G[{0, r}, y]*G[{0, r, -1}, y] + 
    3240*y*G[{0, r}, y]*G[{0, r, -1}, y] + 3240*y^2*G[{0, r}, y]*
     G[{0, r, -1}, y] + 3240*y^3*G[{0, r}, y]*G[{0, r, -1}, y] - 
    480*G[{0, r, 1}, y] - (2640*I)*Pi*G[{0, r, 1}, y] - 
    360*Pi^2*G[{0, r, 1}, y] + 7920*y*G[{0, r, 1}, y] - 
    20880*y^2*G[{0, r, 1}, y] + 13440*y^3*G[{0, r, 1}, y] + 
    (2640*I)*Pi*y^3*G[{0, r, 1}, y] + 360*Pi^2*y^3*G[{0, r, 1}, y] + 
    15120*G[{-1}, y]*G[{0, r, 1}, y] + 15120*y*G[{-1}, y]*G[{0, r, 1}, y] + 
    15120*y^2*G[{-1}, y]*G[{0, r, 1}, y] + 15120*y^3*G[{-1}, y]*
     G[{0, r, 1}, y] + 4320*G[{-1}, y]^2*G[{0, r, 1}, y] + 
    4320*y*G[{-1}, y]^2*G[{0, r, 1}, y] + 4320*y^2*G[{-1}, y]^2*
     G[{0, r, 1}, y] + 4320*y^3*G[{-1}, y]^2*G[{0, r, 1}, y] - 
    2880*y*G[{0}, y]*G[{0, r, 1}, y] + 2880*y^2*G[{0}, y]*G[{0, r, 1}, y] - 
    2160*G[{-1}, y]*G[{0}, y]*G[{0, r, 1}, y] - 2160*y*G[{-1}, y]*G[{0}, y]*
     G[{0, r, 1}, y] - 2160*y^2*G[{-1}, y]*G[{0}, y]*G[{0, r, 1}, y] - 
    2160*y^3*G[{-1}, y]*G[{0}, y]*G[{0, r, 1}, y] - 
    360*G[{0}, y]^2*G[{0, r, 1}, y] + 360*y^3*G[{0}, y]^2*G[{0, r, 1}, y] + 
    7560*G[{1}, y]*G[{0, r, 1}, y] + 11880*y*G[{1}, y]*G[{0, r, 1}, y] - 
    47520*y^2*G[{1}, y]*G[{0, r, 1}, y] + 28080*y^3*G[{1}, y]*
     G[{0, r, 1}, y] + 8640*G[{-1}, y]*G[{1}, y]*G[{0, r, 1}, y] + 
    8640*y*G[{-1}, y]*G[{1}, y]*G[{0, r, 1}, y] + 
    8640*y^2*G[{-1}, y]*G[{1}, y]*G[{0, r, 1}, y] + 
    8640*y^3*G[{-1}, y]*G[{1}, y]*G[{0, r, 1}, y] - 
    5760*G[{0}, y]*G[{1}, y]*G[{0, r, 1}, y] + 5760*y^3*G[{0}, y]*G[{1}, y]*
     G[{0, r, 1}, y] + 9180*G[{1}, y]^2*G[{0, r, 1}, y] - 
    19980*y*G[{1}, y]^2*G[{0, r, 1}, y] + 19980*y^2*G[{1}, y]^2*
     G[{0, r, 1}, y] - 9180*y^3*G[{1}, y]^2*G[{0, r, 1}, y] + 
    17280*G[{0, -1}, y]*G[{0, r, 1}, y] + 17280*y^2*G[{0, -1}, y]*
     G[{0, r, 1}, y] - 4320*G[{0, 1}, y]*G[{0, r, 1}, y] + 
    4320*y^3*G[{0, 1}, y]*G[{0, r, 1}, y] + 2160*G[{0, r}, y]*
     G[{0, r, 1}, y] - 2160*y^3*G[{0, r}, y]*G[{0, r, 1}, y] - 
    3600*G[{0, r, r}, y] + 6840*y*G[{0, r, r}, y] - 
    2520*y^2*G[{0, r, r}, y] - 720*y^3*G[{0, r, r}, y] - 
    7560*G[{-1}, y]*G[{0, r, r}, y] - 7560*y*G[{-1}, y]*G[{0, r, r}, y] - 
    7560*y^2*G[{-1}, y]*G[{0, r, r}, y] - 7560*y^3*G[{-1}, y]*
     G[{0, r, r}, y] + 2160*G[{-1}, y]^2*G[{0, r, r}, y] + 
    2160*y*G[{-1}, y]^2*G[{0, r, r}, y] + 2160*y^2*G[{-1}, y]^2*
     G[{0, r, r}, y] + 2160*y^3*G[{-1}, y]^2*G[{0, r, r}, y] - 
    5040*G[{1}, y]*G[{0, r, r}, y] - 8640*y*G[{1}, y]*G[{0, r, r}, y] + 
    20520*y^2*G[{1}, y]*G[{0, r, r}, y] - 6840*y^3*G[{1}, y]*
     G[{0, r, r}, y] - 4320*G[{-1}, y]*G[{1}, y]*G[{0, r, r}, y] - 
    4320*y*G[{-1}, y]*G[{1}, y]*G[{0, r, r}, y] - 
    4320*y^2*G[{-1}, y]*G[{1}, y]*G[{0, r, r}, y] - 
    4320*y^3*G[{-1}, y]*G[{1}, y]*G[{0, r, r}, y] - 
    7380*G[{1}, y]^2*G[{0, r, r}, y] + 6660*y*G[{1}, y]^2*G[{0, r, r}, y] - 
    6660*y^2*G[{1}, y]^2*G[{0, r, r}, y] + 7380*y^3*G[{1}, y]^2*
     G[{0, r, r}, y] - 8640*G[{0, -1}, y]*G[{0, r, r}, y] - 
    8640*y*G[{0, -1}, y]*G[{0, r, r}, y] - 8640*y^2*G[{0, -1}, y]*
     G[{0, r, r}, y] - 8640*y^3*G[{0, -1}, y]*G[{0, r, r}, y] - 
    13920*G[{r, 1, 1}, y] - (5280*I)*Pi*G[{r, 1, 1}, y] - 
    720*Pi^2*G[{r, 1, 1}, y] + 28800*y*G[{r, 1, 1}, y] - 
    28800*y^2*G[{r, 1, 1}, y] + 13920*y^3*G[{r, 1, 1}, y] + 
    (5280*I)*Pi*y^3*G[{r, 1, 1}, y] + 720*Pi^2*y^3*G[{r, 1, 1}, y] - 
    5760*y*G[{0}, y]*G[{r, 1, 1}, y] + 5760*y^2*G[{0}, y]*G[{r, 1, 1}, y] - 
    720*G[{0}, y]^2*G[{r, 1, 1}, y] + 720*y^3*G[{0}, y]^2*G[{r, 1, 1}, y] - 
    20520*G[{1}, y]*G[{r, 1, 1}, y] + 59400*y*G[{1}, y]*G[{r, 1, 1}, y] - 
    59400*y^2*G[{1}, y]*G[{r, 1, 1}, y] + 20520*y^3*G[{1}, y]*
     G[{r, 1, 1}, y] - 11520*G[{0}, y]*G[{1}, y]*G[{r, 1, 1}, y] + 
    11520*y^3*G[{0}, y]*G[{1}, y]*G[{r, 1, 1}, y] + 
    18360*G[{1}, y]^2*G[{r, 1, 1}, y] - 39960*y*G[{1}, y]^2*G[{r, 1, 1}, y] + 
    39960*y^2*G[{1}, y]^2*G[{r, 1, 1}, y] - 18360*y^3*G[{1}, y]^2*
     G[{r, 1, 1}, y] - 1800*G[{r}, y]*G[{r, 1, 1}, y] + 
    26280*y*G[{r}, y]*G[{r, 1, 1}, y] - 26280*y^2*G[{r}, y]*G[{r, 1, 1}, y] + 
    1800*y^3*G[{r}, y]*G[{r, 1, 1}, y] + 23760*G[{1}, y]*G[{r}, y]*
     G[{r, 1, 1}, y] - 26640*y*G[{1}, y]*G[{r}, y]*G[{r, 1, 1}, y] + 
    26640*y^2*G[{1}, y]*G[{r}, y]*G[{r, 1, 1}, y] - 
    23760*y^3*G[{1}, y]*G[{r}, y]*G[{r, 1, 1}, y] - 
    1440*G[{r}, y]^2*G[{r, 1, 1}, y] + 1440*y^3*G[{r}, y]^2*G[{r, 1, 1}, y] - 
    8640*G[{0, 1}, y]*G[{r, 1, 1}, y] + 8640*y^3*G[{0, 1}, y]*
     G[{r, 1, 1}, y] + 4320*G[{0, r}, y]*G[{r, 1, 1}, y] - 
    4320*y^3*G[{0, r}, y]*G[{r, 1, 1}, y] + 8640*G[{r, 1}, y]*
     G[{r, 1, 1}, y] - 8640*y^3*G[{r, 1}, y]*G[{r, 1, 1}, y] + 
    2880*G[{r, r, 1}, y] - 9360*y*G[{r, r, 1}, y] + 
    9360*y^2*G[{r, r, 1}, y] - 2880*y^3*G[{r, r, 1}, y] - 
    1800*G[{1}, y]*G[{r, r, 1}, y] + 29160*y*G[{1}, y]*G[{r, r, 1}, y] - 
    29160*y^2*G[{1}, y]*G[{r, r, 1}, y] + 1800*y^3*G[{1}, y]*
     G[{r, r, 1}, y] + 14760*G[{1}, y]^2*G[{r, r, 1}, y] - 
    13320*y*G[{1}, y]^2*G[{r, r, 1}, y] + 13320*y^2*G[{1}, y]^2*
     G[{r, r, 1}, y] - 14760*y^3*G[{1}, y]^2*G[{r, r, 1}, y] - 
    1440*y*G[{r}, y]*G[{r, r, 1}, y] + 1440*y^2*G[{r}, y]*G[{r, r, 1}, y] - 
    2880*G[{1}, y]*G[{r}, y]*G[{r, r, 1}, y] + 2880*y^3*G[{1}, y]*G[{r}, y]*
     G[{r, r, 1}, y] + 2880*G[{0}, y]*G[{0, -1, -1, 1}, y] + 
    2880*y*G[{0}, y]*G[{0, -1, -1, 1}, y] + 2880*y^2*G[{0}, y]*
     G[{0, -1, -1, 1}, y] + 2880*y^3*G[{0}, y]*G[{0, -1, -1, 1}, y] - 
    15120*G[{0, -1, -1, r}, y] - 15120*y*G[{0, -1, -1, r}, y] - 
    15120*y^2*G[{0, -1, -1, r}, y] - 15120*y^3*G[{0, -1, -1, r}, y] - 
    4320*G[{0}, y]*G[{0, -1, -1, r}, y] - 4320*y*G[{0}, y]*
     G[{0, -1, -1, r}, y] - 4320*y^2*G[{0}, y]*G[{0, -1, -1, r}, y] - 
    4320*y^3*G[{0}, y]*G[{0, -1, -1, r}, y] - 
    8640*G[{1}, y]*G[{0, -1, -1, r}, y] - 8640*y*G[{1}, y]*
     G[{0, -1, -1, r}, y] - 8640*y^2*G[{1}, y]*G[{0, -1, -1, r}, y] - 
    8640*y^3*G[{1}, y]*G[{0, -1, -1, r}, y] + 
    2880*G[{0}, y]*G[{0, -1, 1, -1}, y] + 2880*y*G[{0}, y]*
     G[{0, -1, 1, -1}, y] + 2880*y^2*G[{0}, y]*G[{0, -1, 1, -1}, y] + 
    2880*y^3*G[{0}, y]*G[{0, -1, 1, -1}, y] - 11520*G[{0}, y]*
     G[{0, -1, 1, 1}, y] - 11520*y*G[{0}, y]*G[{0, -1, 1, 1}, y] - 
    11520*y^2*G[{0}, y]*G[{0, -1, 1, 1}, y] - 11520*y^3*G[{0}, y]*
     G[{0, -1, 1, 1}, y] - 15120*G[{0, -1, 1, r}, y] - 
    15120*y*G[{0, -1, 1, r}, y] - 15120*y^2*G[{0, -1, 1, r}, y] - 
    15120*y^3*G[{0, -1, 1, r}, y] + 2880*G[{-1}, y]*G[{0, -1, 1, r}, y] + 
    2880*y*G[{-1}, y]*G[{0, -1, 1, r}, y] + 2880*y^2*G[{-1}, y]*
     G[{0, -1, 1, r}, y] + 2880*y^3*G[{-1}, y]*G[{0, -1, 1, r}, y] - 
    2880*G[{0}, y]*G[{0, -1, 1, r}, y] - 2880*y*G[{0}, y]*
     G[{0, -1, 1, r}, y] - 2880*y^2*G[{0}, y]*G[{0, -1, 1, r}, y] - 
    2880*y^3*G[{0}, y]*G[{0, -1, 1, r}, y] - 8640*G[{1}, y]*
     G[{0, -1, 1, r}, y] - 8640*y*G[{1}, y]*G[{0, -1, 1, r}, y] - 
    8640*y^2*G[{1}, y]*G[{0, -1, 1, r}, y] - 8640*y^3*G[{1}, y]*
     G[{0, -1, 1, r}, y] - 15120*G[{0, -1, r, -1}, y] - 
    15120*y*G[{0, -1, r, -1}, y] - 15120*y^2*G[{0, -1, r, -1}, y] - 
    15120*y^3*G[{0, -1, r, -1}, y] - 4320*G[{0}, y]*G[{0, -1, r, -1}, y] - 
    4320*y*G[{0}, y]*G[{0, -1, r, -1}, y] - 4320*y^2*G[{0}, y]*
     G[{0, -1, r, -1}, y] - 4320*y^3*G[{0}, y]*G[{0, -1, r, -1}, y] - 
    8640*G[{1}, y]*G[{0, -1, r, -1}, y] - 8640*y*G[{1}, y]*
     G[{0, -1, r, -1}, y] - 8640*y^2*G[{1}, y]*G[{0, -1, r, -1}, y] - 
    8640*y^3*G[{1}, y]*G[{0, -1, r, -1}, y] - 15120*G[{0, -1, r, 1}, y] - 
    15120*y*G[{0, -1, r, 1}, y] - 15120*y^2*G[{0, -1, r, 1}, y] - 
    15120*y^3*G[{0, -1, r, 1}, y] - 8640*G[{-1}, y]*G[{0, -1, r, 1}, y] - 
    8640*y*G[{-1}, y]*G[{0, -1, r, 1}, y] - 8640*y^2*G[{-1}, y]*
     G[{0, -1, r, 1}, y] - 8640*y^3*G[{-1}, y]*G[{0, -1, r, 1}, y] + 
    2160*G[{0}, y]*G[{0, -1, r, 1}, y] + 2160*y*G[{0}, y]*
     G[{0, -1, r, 1}, y] + 2160*y^2*G[{0}, y]*G[{0, -1, r, 1}, y] + 
    2160*y^3*G[{0}, y]*G[{0, -1, r, 1}, y] - 8640*G[{1}, y]*
     G[{0, -1, r, 1}, y] - 8640*y*G[{1}, y]*G[{0, -1, r, 1}, y] - 
    8640*y^2*G[{1}, y]*G[{0, -1, r, 1}, y] - 8640*y^3*G[{1}, y]*
     G[{0, -1, r, 1}, y] + 7560*G[{0, -1, r, r}, y] + 
    7560*y*G[{0, -1, r, r}, y] + 7560*y^2*G[{0, -1, r, r}, y] + 
    7560*y^3*G[{0, -1, r, r}, y] - 4320*G[{-1}, y]*G[{0, -1, r, r}, y] - 
    4320*y*G[{-1}, y]*G[{0, -1, r, r}, y] - 4320*y^2*G[{-1}, y]*
     G[{0, -1, r, r}, y] - 4320*y^3*G[{-1}, y]*G[{0, -1, r, r}, y] + 
    4320*G[{1}, y]*G[{0, -1, r, r}, y] + 4320*y*G[{1}, y]*
     G[{0, -1, r, r}, y] + 4320*y^2*G[{1}, y]*G[{0, -1, r, r}, y] + 
    4320*y^3*G[{1}, y]*G[{0, -1, r, r}, y] - 15120*G[{0, 0, -1, -1}, y] - 
    15120*y*G[{0, 0, -1, -1}, y] - 15120*y^2*G[{0, 0, -1, -1}, y] - 
    15120*y^3*G[{0, 0, -1, -1}, y] - 2880*G[{0}, y]*G[{0, 0, -1, -1}, y] - 
    2880*y*G[{0}, y]*G[{0, 0, -1, -1}, y] - 2880*y^2*G[{0}, y]*
     G[{0, 0, -1, -1}, y] - 2880*y^3*G[{0}, y]*G[{0, 0, -1, -1}, y] - 
    8640*G[{1}, y]*G[{0, 0, -1, -1}, y] - 8640*y*G[{1}, y]*
     G[{0, 0, -1, -1}, y] - 8640*y^2*G[{1}, y]*G[{0, 0, -1, -1}, y] - 
    8640*y^3*G[{1}, y]*G[{0, 0, -1, -1}, y] - 15120*G[{0, 0, -1, 1}, y] - 
    15120*y*G[{0, 0, -1, 1}, y] - 15120*y^2*G[{0, 0, -1, 1}, y] - 
    15120*y^3*G[{0, 0, -1, 1}, y] - 8640*G[{-1}, y]*G[{0, 0, -1, 1}, y] - 
    8640*y*G[{-1}, y]*G[{0, 0, -1, 1}, y] - 8640*y^2*G[{-1}, y]*
     G[{0, 0, -1, 1}, y] - 8640*y^3*G[{-1}, y]*G[{0, 0, -1, 1}, y] - 
    10800*G[{0}, y]*G[{0, 0, -1, 1}, y] - 5040*y*G[{0}, y]*
     G[{0, 0, -1, 1}, y] - 10800*y^2*G[{0}, y]*G[{0, 0, -1, 1}, y] - 
    5040*y^3*G[{0}, y]*G[{0, 0, -1, 1}, y] - 8640*G[{1}, y]*
     G[{0, 0, -1, 1}, y] - 8640*y*G[{1}, y]*G[{0, 0, -1, 1}, y] - 
    8640*y^2*G[{1}, y]*G[{0, 0, -1, 1}, y] - 8640*y^3*G[{1}, y]*
     G[{0, 0, -1, 1}, y] + 7560*G[{0, 0, -1, r}, y] + 
    7560*y*G[{0, 0, -1, r}, y] - 22680*y^2*G[{0, 0, -1, r}, y] - 
    22680*y^3*G[{0, 0, -1, r}, y] - 2880*G[{-1}, y]*G[{0, 0, -1, r}, y] - 
    2880*y*G[{-1}, y]*G[{0, 0, -1, r}, y] - 2880*y^2*G[{-1}, y]*
     G[{0, 0, -1, r}, y] - 2880*y^3*G[{-1}, y]*G[{0, 0, -1, r}, y] + 
    720*G[{0}, y]*G[{0, 0, -1, r}, y] - 7920*y*G[{0}, y]*
     G[{0, 0, -1, r}, y] + 720*y^2*G[{0}, y]*G[{0, 0, -1, r}, y] - 
    7920*y^3*G[{0}, y]*G[{0, 0, -1, r}, y] - 4320*G[{1}, y]*
     G[{0, 0, -1, r}, y] - 4320*y*G[{1}, y]*G[{0, 0, -1, r}, y] - 
    4320*y^2*G[{1}, y]*G[{0, 0, -1, r}, y] - 4320*y^3*G[{1}, y]*
     G[{0, 0, -1, r}, y] - 10080*G[{0, 0, 0, -1}, y] - 
    10080*y*G[{0, 0, 0, -1}, y] - 55440*y^2*G[{0, 0, 0, -1}, y] - 
    55440*y^3*G[{0, 0, 0, -1}, y] - 7200*G[{-1}, y]*G[{0, 0, 0, -1}, y] - 
    7200*y*G[{-1}, y]*G[{0, 0, 0, -1}, y] - 7200*y^2*G[{-1}, y]*
     G[{0, 0, 0, -1}, y] - 7200*y^3*G[{-1}, y]*G[{0, 0, 0, -1}, y] + 
    4680*G[{0}, y]*G[{0, 0, 0, -1}, y] - 21240*y*G[{0}, y]*
     G[{0, 0, 0, -1}, y] + 4680*y^2*G[{0}, y]*G[{0, 0, 0, -1}, y] - 
    21240*y^3*G[{0}, y]*G[{0, 0, 0, -1}, y] - 18720*G[{1}, y]*
     G[{0, 0, 0, -1}, y] - 18720*y*G[{1}, y]*G[{0, 0, 0, -1}, y] - 
    18720*y^2*G[{1}, y]*G[{0, 0, 0, -1}, y] - 18720*y^3*G[{1}, y]*
     G[{0, 0, 0, -1}, y] - 8640*G[{0, 0, 0, 1}, y] - 
    13680*y*G[{0, 0, 0, 1}, y] - 87480*y^2*G[{0, 0, 0, 1}, y] - 
    21240*y^3*G[{0, 0, 0, 1}, y] - 15120*G[{-1}, y]*G[{0, 0, 0, 1}, y] - 
    15120*y*G[{-1}, y]*G[{0, 0, 0, 1}, y] - 15120*y^2*G[{-1}, y]*
     G[{0, 0, 0, 1}, y] - 15120*y^3*G[{-1}, y]*G[{0, 0, 0, 1}, y] + 
    2520*G[{0}, y]*G[{0, 0, 0, 1}, y] - 10440*y*G[{0}, y]*
     G[{0, 0, 0, 1}, y] - 6840*y^2*G[{0}, y]*G[{0, 0, 0, 1}, y] - 
    19800*y^3*G[{0}, y]*G[{0, 0, 0, 1}, y] - 32760*G[{1}, y]*
     G[{0, 0, 0, 1}, y] - 46440*y*G[{1}, y]*G[{0, 0, 0, 1}, y] + 
    9000*y^2*G[{1}, y]*G[{0, 0, 0, 1}, y] - 4680*y^3*G[{1}, y]*
     G[{0, 0, 0, 1}, y] - 1440*y*G[{0, 0, 0, r}, y] + 
    31680*y^2*G[{0, 0, 0, r}, y] - 25200*y^3*G[{0, 0, 0, r}, y] - 
    1440*G[{-1}, y]*G[{0, 0, 0, r}, y] - 1440*y*G[{-1}, y]*
     G[{0, 0, 0, r}, y] - 1440*y^2*G[{-1}, y]*G[{0, 0, 0, r}, y] - 
    1440*y^3*G[{-1}, y]*G[{0, 0, 0, r}, y] + 720*y*G[{0}, y]*
     G[{0, 0, 0, r}, y] - 1800*y^2*G[{0}, y]*G[{0, 0, 0, r}, y] - 
    1080*y^3*G[{0}, y]*G[{0, 0, 0, r}, y] + 3960*G[{1}, y]*
     G[{0, 0, 0, r}, y] + 33480*y*G[{1}, y]*G[{0, 0, 0, r}, y] - 
    32040*y^2*G[{1}, y]*G[{0, 0, 0, r}, y] - 2520*y^3*G[{1}, y]*
     G[{0, 0, 0, r}, y] - 15120*G[{0, 0, 1, -1}, y] - 
    15120*y*G[{0, 0, 1, -1}, y] - 15120*y^2*G[{0, 0, 1, -1}, y] - 
    15120*y^3*G[{0, 0, 1, -1}, y] - 8640*G[{-1}, y]*G[{0, 0, 1, -1}, y] - 
    8640*y*G[{-1}, y]*G[{0, 0, 1, -1}, y] - 8640*y^2*G[{-1}, y]*
     G[{0, 0, 1, -1}, y] - 8640*y^3*G[{-1}, y]*G[{0, 0, 1, -1}, y] - 
    10800*G[{0}, y]*G[{0, 0, 1, -1}, y] - 5040*y*G[{0}, y]*
     G[{0, 0, 1, -1}, y] - 10800*y^2*G[{0}, y]*G[{0, 0, 1, -1}, y] - 
    5040*y^3*G[{0}, y]*G[{0, 0, 1, -1}, y] - 8640*G[{1}, y]*
     G[{0, 0, 1, -1}, y] - 8640*y*G[{1}, y]*G[{0, 0, 1, -1}, y] - 
    8640*y^2*G[{1}, y]*G[{0, 0, 1, -1}, y] - 8640*y^3*G[{1}, y]*
     G[{0, 0, 1, -1}, y] - 9720*G[{0, 0, 1, 1}, y] - 
    24120*y*G[{0, 0, 1, 1}, y] - 59760*y^2*G[{0, 0, 1, 1}, y] + 
    12960*y^3*G[{0, 0, 1, 1}, y] + 5760*G[{-1}, y]*G[{0, 0, 1, 1}, y] + 
    5760*y*G[{-1}, y]*G[{0, 0, 1, 1}, y] + 5760*y^2*G[{-1}, y]*
     G[{0, 0, 1, 1}, y] + 5760*y^3*G[{-1}, y]*G[{0, 0, 1, 1}, y] - 
    24840*G[{0}, y]*G[{0, 0, 1, 1}, y] - 3240*y*G[{0}, y]*
     G[{0, 0, 1, 1}, y] - 30600*y^2*G[{0}, y]*G[{0, 0, 1, 1}, y] - 
    9000*y^3*G[{0}, y]*G[{0, 0, 1, 1}, y] - 6840*G[{1}, y]*
     G[{0, 0, 1, 1}, y] - 40680*y*G[{1}, y]*G[{0, 0, 1, 1}, y] + 
    17640*y^2*G[{1}, y]*G[{0, 0, 1, 1}, y] - 16200*y^3*G[{1}, y]*
     G[{0, 0, 1, 1}, y] - 2160*G[{0, 0, 1, r}, y] - 
    31680*y*G[{0, 0, 1, r}, y] + 52920*y^2*G[{0, 0, 1, r}, y] - 
    24120*y^3*G[{0, 0, 1, r}, y] - 26640*G[{-1}, y]*G[{0, 0, 1, r}, y] - 
    26640*y*G[{-1}, y]*G[{0, 0, 1, r}, y] - 26640*y^2*G[{-1}, y]*
     G[{0, 0, 1, r}, y] - 26640*y^3*G[{-1}, y]*G[{0, 0, 1, r}, y] + 
    2880*G[{0}, y]*G[{0, 0, 1, r}, y] + 2880*y^2*G[{0}, y]*
     G[{0, 0, 1, r}, y] - 14400*G[{1}, y]*G[{0, 0, 1, r}, y] + 
    41760*y*G[{1}, y]*G[{0, 0, 1, r}, y] - 43200*y^2*G[{1}, y]*
     G[{0, 0, 1, r}, y] + 12960*y^3*G[{1}, y]*G[{0, 0, 1, r}, y] + 
    7560*G[{0, 0, r, -1}, y] + 7560*y*G[{0, 0, r, -1}, y] - 
    22680*y^2*G[{0, 0, r, -1}, y] - 22680*y^3*G[{0, 0, r, -1}, y] - 
    2880*G[{-1}, y]*G[{0, 0, r, -1}, y] - 2880*y*G[{-1}, y]*
     G[{0, 0, r, -1}, y] - 2880*y^2*G[{-1}, y]*G[{0, 0, r, -1}, y] - 
    2880*y^3*G[{-1}, y]*G[{0, 0, r, -1}, y] + 
    720*G[{0}, y]*G[{0, 0, r, -1}, y] - 7920*y*G[{0}, y]*
     G[{0, 0, r, -1}, y] + 720*y^2*G[{0}, y]*G[{0, 0, r, -1}, y] - 
    7920*y^3*G[{0}, y]*G[{0, 0, r, -1}, y] - 4320*G[{1}, y]*
     G[{0, 0, r, -1}, y] - 4320*y*G[{1}, y]*G[{0, 0, r, -1}, y] - 
    4320*y^2*G[{1}, y]*G[{0, 0, r, -1}, y] - 4320*y^3*G[{1}, y]*
     G[{0, 0, r, -1}, y] - 2160*G[{0, 0, r, 1}, y] - 
    32400*y*G[{0, 0, r, 1}, y] + 70920*y^2*G[{0, 0, r, 1}, y] - 
    46440*y^3*G[{0, 0, r, 1}, y] - 18720*G[{-1}, y]*G[{0, 0, r, 1}, y] - 
    18720*y*G[{-1}, y]*G[{0, 0, r, 1}, y] - 18720*y^2*G[{-1}, y]*
     G[{0, 0, r, 1}, y] - 18720*y^3*G[{-1}, y]*G[{0, 0, r, 1}, y] + 
    2880*G[{0}, y]*G[{0, 0, r, 1}, y] + 1440*y*G[{0}, y]*G[{0, 0, r, 1}, y] - 
    720*y^2*G[{0}, y]*G[{0, 0, r, 1}, y] - 2160*y^3*G[{0}, y]*
     G[{0, 0, r, 1}, y] - 7560*G[{1}, y]*G[{0, 0, r, 1}, y] + 
    66600*y*G[{1}, y]*G[{0, 0, r, 1}, y] - 69480*y^2*G[{1}, y]*
     G[{0, 0, r, 1}, y] + 4680*y^3*G[{1}, y]*G[{0, 0, r, 1}, y] + 
    7200*y*G[{0, 0, r, r}, y] - 16560*y^2*G[{0, 0, r, r}, y] + 
    14400*y^3*G[{0, 0, r, r}, y] + 8640*G[{-1}, y]*G[{0, 0, r, r}, y] + 
    8640*y*G[{-1}, y]*G[{0, 0, r, r}, y] + 8640*y^2*G[{-1}, y]*
     G[{0, 0, r, r}, y] + 8640*y^3*G[{-1}, y]*G[{0, 0, r, r}, y] + 
    9720*G[{1}, y]*G[{0, 0, r, r}, y] - 14040*y*G[{1}, y]*
     G[{0, 0, r, r}, y] + 15480*y^2*G[{1}, y]*G[{0, 0, r, r}, y] - 
    8280*y^3*G[{1}, y]*G[{0, 0, r, r}, y] + 2880*G[{0}, y]*
     G[{0, 1, -1, -1}, y] + 2880*y*G[{0}, y]*G[{0, 1, -1, -1}, y] + 
    2880*y^2*G[{0}, y]*G[{0, 1, -1, -1}, y] + 2880*y^3*G[{0}, y]*
     G[{0, 1, -1, -1}, y] - 11520*G[{0}, y]*G[{0, 1, -1, 1}, y] - 
    11520*y*G[{0}, y]*G[{0, 1, -1, 1}, y] - 11520*y^2*G[{0}, y]*
     G[{0, 1, -1, 1}, y] - 11520*y^3*G[{0}, y]*G[{0, 1, -1, 1}, y] - 
    15120*G[{0, 1, -1, r}, y] - 15120*y*G[{0, 1, -1, r}, y] - 
    15120*y^2*G[{0, 1, -1, r}, y] - 15120*y^3*G[{0, 1, -1, r}, y] + 
    2880*G[{-1}, y]*G[{0, 1, -1, r}, y] + 2880*y*G[{-1}, y]*
     G[{0, 1, -1, r}, y] + 2880*y^2*G[{-1}, y]*G[{0, 1, -1, r}, y] + 
    2880*y^3*G[{-1}, y]*G[{0, 1, -1, r}, y] - 
    2880*G[{0}, y]*G[{0, 1, -1, r}, y] - 2880*y*G[{0}, y]*
     G[{0, 1, -1, r}, y] - 2880*y^2*G[{0}, y]*G[{0, 1, -1, r}, y] - 
    2880*y^3*G[{0}, y]*G[{0, 1, -1, r}, y] - 8640*G[{1}, y]*
     G[{0, 1, -1, r}, y] - 8640*y*G[{1}, y]*G[{0, 1, -1, r}, y] - 
    8640*y^2*G[{1}, y]*G[{0, 1, -1, r}, y] - 8640*y^3*G[{1}, y]*
     G[{0, 1, -1, r}, y] - 11520*G[{-1}, y]*G[{0, 1, 0, -1}, y] - 
    11520*y*G[{-1}, y]*G[{0, 1, 0, -1}, y] - 11520*y^2*G[{-1}, y]*
     G[{0, 1, 0, -1}, y] - 11520*y^3*G[{-1}, y]*G[{0, 1, 0, -1}, y] + 
    720*G[{0}, y]*G[{0, 1, 0, -1}, y] + 3600*y*G[{0}, y]*
     G[{0, 1, 0, -1}, y] + 720*y^2*G[{0}, y]*G[{0, 1, 0, -1}, y] + 
    3600*y^3*G[{0}, y]*G[{0, 1, 0, -1}, y] - 2160*G[{0, 1, 0, r}, y] - 
    24480*y*G[{0, 1, 0, r}, y] + 34920*y^2*G[{0, 1, 0, r}, y] - 
    3240*y^3*G[{0, 1, 0, r}, y] - 3600*G[{-1}, y]*G[{0, 1, 0, r}, y] - 
    3600*y*G[{-1}, y]*G[{0, 1, 0, r}, y] - 3600*y^2*G[{-1}, y]*
     G[{0, 1, 0, r}, y] - 3600*y^3*G[{-1}, y]*G[{0, 1, 0, r}, y] + 
    2160*G[{0}, y]*G[{0, 1, 0, r}, y] + 2160*y*G[{0}, y]*G[{0, 1, 0, r}, y] + 
    2160*y^2*G[{0}, y]*G[{0, 1, 0, r}, y] + 2160*y^3*G[{0}, y]*
     G[{0, 1, 0, r}, y] + 2880*G[{1}, y]*G[{0, 1, 0, r}, y] + 
    24480*y*G[{1}, y]*G[{0, 1, 0, r}, y] - 23040*y^2*G[{1}, y]*
     G[{0, 1, 0, r}, y] - 1440*y^3*G[{1}, y]*G[{0, 1, 0, r}, y] - 
    11520*G[{0}, y]*G[{0, 1, 1, -1}, y] - 11520*y*G[{0}, y]*
     G[{0, 1, 1, -1}, y] - 11520*y^2*G[{0}, y]*G[{0, 1, 1, -1}, y] - 
    11520*y^3*G[{0}, y]*G[{0, 1, 1, -1}, y] - 24120*G[{0, 1, 1, 1}, y] + 
    100440*y*G[{0, 1, 1, 1}, y] - 100440*y^2*G[{0, 1, 1, 1}, y] + 
    24120*y^3*G[{0, 1, 1, 1}, y] - 37440*G[{0}, y]*G[{0, 1, 1, 1}, y] + 
    15840*y*G[{0}, y]*G[{0, 1, 1, 1}, y] - 48960*y^2*G[{0}, y]*
     G[{0, 1, 1, 1}, y] + 4320*y^3*G[{0}, y]*G[{0, 1, 1, 1}, y] + 
    61200*G[{1}, y]*G[{0, 1, 1, 1}, y] - 133200*y*G[{1}, y]*
     G[{0, 1, 1, 1}, y] + 133200*y^2*G[{1}, y]*G[{0, 1, 1, 1}, y] - 
    61200*y^3*G[{1}, y]*G[{0, 1, 1, 1}, y] - 6840*G[{0, 1, 1, r}, y] - 
    42840*y*G[{0, 1, 1, r}, y] + 9720*y^2*G[{0, 1, 1, r}, y] - 
    10440*y^3*G[{0, 1, 1, r}, y] - 11520*G[{-1}, y]*G[{0, 1, 1, r}, y] - 
    11520*y*G[{-1}, y]*G[{0, 1, 1, r}, y] - 11520*y^2*G[{-1}, y]*
     G[{0, 1, 1, r}, y] - 11520*y^3*G[{-1}, y]*G[{0, 1, 1, r}, y] - 
    2880*G[{0}, y]*G[{0, 1, 1, r}, y] - 2880*y*G[{0}, y]*G[{0, 1, 1, r}, y] - 
    2880*y^2*G[{0}, y]*G[{0, 1, 1, r}, y] - 2880*y^3*G[{0}, y]*
     G[{0, 1, 1, r}, y] - 30960*G[{1}, y]*G[{0, 1, 1, r}, y] + 
    19440*y*G[{1}, y]*G[{0, 1, 1, r}, y] - 33840*y^2*G[{1}, y]*
     G[{0, 1, 1, r}, y] + 16560*y^3*G[{1}, y]*G[{0, 1, 1, r}, y] - 
    15120*G[{0, 1, r, -1}, y] - 15120*y*G[{0, 1, r, -1}, y] - 
    15120*y^2*G[{0, 1, r, -1}, y] - 15120*y^3*G[{0, 1, r, -1}, y] + 
    2880*G[{-1}, y]*G[{0, 1, r, -1}, y] + 2880*y*G[{-1}, y]*
     G[{0, 1, r, -1}, y] + 2880*y^2*G[{-1}, y]*G[{0, 1, r, -1}, y] + 
    2880*y^3*G[{-1}, y]*G[{0, 1, r, -1}, y] - 
    2880*G[{0}, y]*G[{0, 1, r, -1}, y] - 2880*y*G[{0}, y]*
     G[{0, 1, r, -1}, y] - 2880*y^2*G[{0}, y]*G[{0, 1, r, -1}, y] - 
    2880*y^3*G[{0}, y]*G[{0, 1, r, -1}, y] - 8640*G[{1}, y]*
     G[{0, 1, r, -1}, y] - 8640*y*G[{1}, y]*G[{0, 1, r, -1}, y] - 
    8640*y^2*G[{1}, y]*G[{0, 1, r, -1}, y] - 8640*y^3*G[{1}, y]*
     G[{0, 1, r, -1}, y] - 12240*G[{0, 1, r, 1}, y] - 
    32400*y*G[{0, 1, r, 1}, y] + 20160*y^2*G[{0, 1, r, 1}, y] - 
    15840*y^3*G[{0, 1, r, 1}, y] - 5760*G[{-1}, y]*G[{0, 1, r, 1}, y] - 
    5760*y*G[{-1}, y]*G[{0, 1, r, 1}, y] - 5760*y^2*G[{-1}, y]*
     G[{0, 1, r, 1}, y] - 5760*y^3*G[{-1}, y]*G[{0, 1, r, 1}, y] + 
    1440*G[{0}, y]*G[{0, 1, r, 1}, y] + 1440*y*G[{0}, y]*G[{0, 1, r, 1}, y] + 
    1440*y^2*G[{0}, y]*G[{0, 1, r, 1}, y] + 1440*y^3*G[{0}, y]*
     G[{0, 1, r, 1}, y] - 29520*G[{1}, y]*G[{0, 1, r, 1}, y] + 
    20880*y*G[{1}, y]*G[{0, 1, r, 1}, y] - 32400*y^2*G[{1}, y]*
     G[{0, 1, r, 1}, y] + 18000*y^3*G[{1}, y]*G[{0, 1, r, 1}, y] + 
    5040*G[{0, 1, r, r}, y] + 3600*y*G[{0, 1, r, r}, y] + 
    6480*y^2*G[{0, 1, r, r}, y] + 5040*y^3*G[{0, 1, r, r}, y] - 
    4320*G[{-1}, y]*G[{0, 1, r, r}, y] - 4320*y*G[{-1}, y]*
     G[{0, 1, r, r}, y] - 4320*y^2*G[{-1}, y]*G[{0, 1, r, r}, y] - 
    4320*y^3*G[{-1}, y]*G[{0, 1, r, r}, y] + 2880*y*G[{1}, y]*
     G[{0, 1, r, r}, y] + 2880*y^2*G[{1}, y]*G[{0, 1, r, r}, y] + 
    5760*y^3*G[{1}, y]*G[{0, 1, r, r}, y] - 15120*G[{0, r, -1, -1}, y] - 
    15120*y*G[{0, r, -1, -1}, y] - 15120*y^2*G[{0, r, -1, -1}, y] - 
    15120*y^3*G[{0, r, -1, -1}, y] - 4320*G[{0}, y]*G[{0, r, -1, -1}, y] - 
    4320*y*G[{0}, y]*G[{0, r, -1, -1}, y] - 4320*y^2*G[{0}, y]*
     G[{0, r, -1, -1}, y] - 4320*y^3*G[{0}, y]*G[{0, r, -1, -1}, y] - 
    8640*G[{1}, y]*G[{0, r, -1, -1}, y] - 8640*y*G[{1}, y]*
     G[{0, r, -1, -1}, y] - 8640*y^2*G[{1}, y]*G[{0, r, -1, -1}, y] - 
    8640*y^3*G[{1}, y]*G[{0, r, -1, -1}, y] - 15120*G[{0, r, -1, 1}, y] - 
    15120*y*G[{0, r, -1, 1}, y] - 15120*y^2*G[{0, r, -1, 1}, y] - 
    15120*y^3*G[{0, r, -1, 1}, y] - 8640*G[{-1}, y]*G[{0, r, -1, 1}, y] - 
    8640*y*G[{-1}, y]*G[{0, r, -1, 1}, y] - 8640*y^2*G[{-1}, y]*
     G[{0, r, -1, 1}, y] - 8640*y^3*G[{-1}, y]*G[{0, r, -1, 1}, y] + 
    2160*G[{0}, y]*G[{0, r, -1, 1}, y] + 2160*y*G[{0}, y]*
     G[{0, r, -1, 1}, y] + 2160*y^2*G[{0}, y]*G[{0, r, -1, 1}, y] + 
    2160*y^3*G[{0}, y]*G[{0, r, -1, 1}, y] - 8640*G[{1}, y]*
     G[{0, r, -1, 1}, y] - 8640*y*G[{1}, y]*G[{0, r, -1, 1}, y] - 
    8640*y^2*G[{1}, y]*G[{0, r, -1, 1}, y] - 8640*y^3*G[{1}, y]*
     G[{0, r, -1, 1}, y] + 7560*G[{0, r, -1, r}, y] + 
    7560*y*G[{0, r, -1, r}, y] + 7560*y^2*G[{0, r, -1, r}, y] + 
    7560*y^3*G[{0, r, -1, r}, y] - 4320*G[{-1}, y]*G[{0, r, -1, r}, y] - 
    4320*y*G[{-1}, y]*G[{0, r, -1, r}, y] - 4320*y^2*G[{-1}, y]*
     G[{0, r, -1, r}, y] - 4320*y^3*G[{-1}, y]*G[{0, r, -1, r}, y] + 
    4320*G[{1}, y]*G[{0, r, -1, r}, y] + 4320*y*G[{1}, y]*
     G[{0, r, -1, r}, y] + 4320*y^2*G[{1}, y]*G[{0, r, -1, r}, y] + 
    4320*y^3*G[{1}, y]*G[{0, r, -1, r}, y] + 7560*G[{0, r, 0, -1}, y] + 
    7560*y*G[{0, r, 0, -1}, y] - 7560*y^2*G[{0, r, 0, -1}, y] - 
    7560*y^3*G[{0, r, 0, -1}, y] + 5760*G[{-1}, y]*G[{0, r, 0, -1}, y] + 
    5760*y*G[{-1}, y]*G[{0, r, 0, -1}, y] + 5760*y^2*G[{-1}, y]*
     G[{0, r, 0, -1}, y] + 5760*y^3*G[{-1}, y]*G[{0, r, 0, -1}, y] - 
    360*G[{0}, y]*G[{0, r, 0, -1}, y] - 4680*y*G[{0}, y]*
     G[{0, r, 0, -1}, y] - 360*y^2*G[{0}, y]*G[{0, r, 0, -1}, y] - 
    4680*y^3*G[{0}, y]*G[{0, r, 0, -1}, y] - 15120*G[{0, r, 1, -1}, y] - 
    15120*y*G[{0, r, 1, -1}, y] - 15120*y^2*G[{0, r, 1, -1}, y] - 
    15120*y^3*G[{0, r, 1, -1}, y] - 8640*G[{-1}, y]*G[{0, r, 1, -1}, y] - 
    8640*y*G[{-1}, y]*G[{0, r, 1, -1}, y] - 8640*y^2*G[{-1}, y]*
     G[{0, r, 1, -1}, y] - 8640*y^3*G[{-1}, y]*G[{0, r, 1, -1}, y] + 
    2160*G[{0}, y]*G[{0, r, 1, -1}, y] + 2160*y*G[{0}, y]*
     G[{0, r, 1, -1}, y] + 2160*y^2*G[{0}, y]*G[{0, r, 1, -1}, y] + 
    2160*y^3*G[{0}, y]*G[{0, r, 1, -1}, y] - 8640*G[{1}, y]*
     G[{0, r, 1, -1}, y] - 8640*y*G[{1}, y]*G[{0, r, 1, -1}, y] - 
    8640*y^2*G[{1}, y]*G[{0, r, 1, -1}, y] - 8640*y^3*G[{1}, y]*
     G[{0, r, 1, -1}, y] - 17640*G[{0, r, 1, 1}, y] - 
    20520*y*G[{0, r, 1, 1}, y] + 79920*y^2*G[{0, r, 1, 1}, y] - 
    41760*y^3*G[{0, r, 1, 1}, y] - 17280*G[{-1}, y]*G[{0, r, 1, 1}, y] - 
    17280*y*G[{-1}, y]*G[{0, r, 1, 1}, y] - 17280*y^2*G[{-1}, y]*
     G[{0, r, 1, 1}, y] - 17280*y^3*G[{-1}, y]*G[{0, r, 1, 1}, y] + 
    7200*G[{0}, y]*G[{0, r, 1, 1}, y] - 7200*y^3*G[{0}, y]*
     G[{0, r, 1, 1}, y] - 30600*G[{1}, y]*G[{0, r, 1, 1}, y] + 
    66600*y*G[{1}, y]*G[{0, r, 1, 1}, y] - 66600*y^2*G[{1}, y]*
     G[{0, r, 1, 1}, y] + 30600*y^3*G[{1}, y]*G[{0, r, 1, 1}, y] + 
    5040*G[{0, r, 1, r}, y] + 7200*y*G[{0, r, 1, r}, y] - 
    19080*y^2*G[{0, r, 1, r}, y] + 6840*y^3*G[{0, r, 1, r}, y] + 
    6480*G[{-1}, y]*G[{0, r, 1, r}, y] + 6480*y*G[{-1}, y]*
     G[{0, r, 1, r}, y] + 6480*y^2*G[{-1}, y]*G[{0, r, 1, r}, y] + 
    6480*y^3*G[{-1}, y]*G[{0, r, 1, r}, y] + 11880*G[{1}, y]*
     G[{0, r, 1, r}, y] - 13320*y*G[{1}, y]*G[{0, r, 1, r}, y] + 
    13320*y^2*G[{1}, y]*G[{0, r, 1, r}, y] - 11880*y^3*G[{1}, y]*
     G[{0, r, 1, r}, y] + 7560*G[{0, r, r, -1}, y] + 
    7560*y*G[{0, r, r, -1}, y] + 7560*y^2*G[{0, r, r, -1}, y] + 
    7560*y^3*G[{0, r, r, -1}, y] - 4320*G[{-1}, y]*G[{0, r, r, -1}, y] - 
    4320*y*G[{-1}, y]*G[{0, r, r, -1}, y] - 4320*y^2*G[{-1}, y]*
     G[{0, r, r, -1}, y] - 4320*y^3*G[{-1}, y]*G[{0, r, r, -1}, y] + 
    4320*G[{1}, y]*G[{0, r, r, -1}, y] + 4320*y*G[{1}, y]*
     G[{0, r, r, -1}, y] + 4320*y^2*G[{1}, y]*G[{0, r, r, -1}, y] + 
    4320*y^3*G[{1}, y]*G[{0, r, r, -1}, y] + 5040*G[{0, r, r, 1}, y] + 
    7200*y*G[{0, r, r, 1}, y] - 19080*y^2*G[{0, r, r, 1}, y] + 
    6840*y^3*G[{0, r, r, 1}, y] + 11880*G[{1}, y]*G[{0, r, r, 1}, y] - 
    13320*y*G[{1}, y]*G[{0, r, r, 1}, y] + 13320*y^2*G[{1}, y]*
     G[{0, r, r, 1}, y] - 11880*y^3*G[{1}, y]*G[{0, r, r, 1}, y] + 
    720*y*G[{0, r, r, r}, y] - 720*y^2*G[{0, r, r, r}, y] + 
    2160*G[{-1}, y]*G[{0, r, r, r}, y] + 2160*y*G[{-1}, y]*
     G[{0, r, r, r}, y] + 2160*y^2*G[{-1}, y]*G[{0, r, r, r}, y] + 
    2160*y^3*G[{-1}, y]*G[{0, r, r, r}, y] + 1440*G[{1}, y]*
     G[{0, r, r, r}, y] - 1440*y^3*G[{1}, y]*G[{0, r, r, r}, y] + 
    24120*G[{r, 1, 1, 1}, y] - 100440*y*G[{r, 1, 1, 1}, y] + 
    100440*y^2*G[{r, 1, 1, 1}, y] - 24120*y^3*G[{r, 1, 1, 1}, y] + 
    14400*G[{0}, y]*G[{r, 1, 1, 1}, y] - 14400*y^3*G[{0}, y]*
     G[{r, 1, 1, 1}, y] - 61200*G[{1}, y]*G[{r, 1, 1, 1}, y] + 
    133200*y*G[{1}, y]*G[{r, 1, 1, 1}, y] - 133200*y^2*G[{1}, y]*
     G[{r, 1, 1, 1}, y] + 61200*y^3*G[{1}, y]*G[{r, 1, 1, 1}, y] - 
    26640*G[{r}, y]*G[{r, 1, 1, 1}, y] + 26640*y*G[{r}, y]*
     G[{r, 1, 1, 1}, y] - 26640*y^2*G[{r}, y]*G[{r, 1, 1, 1}, y] + 
    26640*y^3*G[{r}, y]*G[{r, 1, 1, 1}, y] + 1800*G[{r, r, 1, 1}, y] - 
    26280*y*G[{r, r, 1, 1}, y] + 26280*y^2*G[{r, r, 1, 1}, y] - 
    1800*y^3*G[{r, r, 1, 1}, y] - 23760*G[{1}, y]*G[{r, r, 1, 1}, y] + 
    26640*y*G[{1}, y]*G[{r, r, 1, 1}, y] - 26640*y^2*G[{1}, y]*
     G[{r, r, 1, 1}, y] + 23760*y^3*G[{1}, y]*G[{r, r, 1, 1}, y] + 
    2880*G[{r}, y]*G[{r, r, 1, 1}, y] - 2880*y^3*G[{r}, y]*
     G[{r, r, 1, 1}, y] + 1440*y*G[{r, r, r, 1}, y] - 
    1440*y^2*G[{r, r, r, 1}, y] + 2880*G[{1}, y]*G[{r, r, r, 1}, y] - 
    2880*y^3*G[{1}, y]*G[{r, r, r, 1}, y] - 2880*G[{0, -1, -1, 1, r}, y] - 
    2880*y*G[{0, -1, -1, 1, r}, y] - 2880*y^2*G[{0, -1, -1, 1, r}, y] - 
    2880*y^3*G[{0, -1, -1, 1, r}, y] + 8640*G[{0, -1, -1, r, 1}, y] + 
    8640*y*G[{0, -1, -1, r, 1}, y] + 8640*y^2*G[{0, -1, -1, r, 1}, y] + 
    8640*y^3*G[{0, -1, -1, r, 1}, y] + 4320*G[{0, -1, -1, r, r}, y] + 
    4320*y*G[{0, -1, -1, r, r}, y] + 4320*y^2*G[{0, -1, -1, r, r}, y] + 
    4320*y^3*G[{0, -1, -1, r, r}, y] + 4320*G[{0, -1, 0, -1, r}, y] - 
    4320*y*G[{0, -1, 0, -1, r}, y] + 4320*y^2*G[{0, -1, 0, -1, r}, y] - 
    4320*y^3*G[{0, -1, 0, -1, r}, y] - 2880*G[{0, -1, 1, -1, r}, y] - 
    2880*y*G[{0, -1, 1, -1, r}, y] - 2880*y^2*G[{0, -1, 1, -1, r}, y] - 
    2880*y^3*G[{0, -1, 1, -1, r}, y] + 11520*G[{0, -1, 1, 1, r}, y] + 
    11520*y*G[{0, -1, 1, 1, r}, y] + 11520*y^2*G[{0, -1, 1, 1, r}, y] + 
    11520*y^3*G[{0, -1, 1, 1, r}, y] - 2880*G[{0, -1, 1, r, -1}, y] - 
    2880*y*G[{0, -1, 1, r, -1}, y] - 2880*y^2*G[{0, -1, 1, r, -1}, y] - 
    2880*y^3*G[{0, -1, 1, r, -1}, y] + 5760*G[{0, -1, 1, r, 1}, y] + 
    5760*y*G[{0, -1, 1, r, 1}, y] + 5760*y^2*G[{0, -1, 1, r, 1}, y] + 
    5760*y^3*G[{0, -1, 1, r, 1}, y] + 4320*G[{0, -1, 1, r, r}, y] + 
    4320*y*G[{0, -1, 1, r, r}, y] + 4320*y^2*G[{0, -1, 1, r, r}, y] + 
    4320*y^3*G[{0, -1, 1, r, r}, y] + 8640*G[{0, -1, r, -1, 1}, y] + 
    8640*y*G[{0, -1, r, -1, 1}, y] + 8640*y^2*G[{0, -1, r, -1, 1}, y] + 
    8640*y^3*G[{0, -1, r, -1, 1}, y] + 4320*G[{0, -1, r, -1, r}, y] + 
    4320*y*G[{0, -1, r, -1, r}, y] + 4320*y^2*G[{0, -1, r, -1, r}, y] + 
    4320*y^3*G[{0, -1, r, -1, r}, y] + 8640*G[{0, -1, r, 1, -1}, y] + 
    8640*y*G[{0, -1, r, 1, -1}, y] + 8640*y^2*G[{0, -1, r, 1, -1}, y] + 
    8640*y^3*G[{0, -1, r, 1, -1}, y] + 17280*G[{0, -1, r, 1, 1}, y] + 
    17280*y*G[{0, -1, r, 1, 1}, y] + 17280*y^2*G[{0, -1, r, 1, 1}, y] + 
    17280*y^3*G[{0, -1, r, 1, 1}, y] - 6480*G[{0, -1, r, 1, r}, y] - 
    6480*y*G[{0, -1, r, 1, r}, y] - 6480*y^2*G[{0, -1, r, 1, r}, y] - 
    6480*y^3*G[{0, -1, r, 1, r}, y] + 4320*G[{0, -1, r, r, -1}, y] + 
    4320*y*G[{0, -1, r, r, -1}, y] + 4320*y^2*G[{0, -1, r, r, -1}, y] + 
    4320*y^3*G[{0, -1, r, r, -1}, y] - 2160*G[{0, -1, r, r, r}, y] - 
    2160*y*G[{0, -1, r, r, r}, y] - 2160*y^2*G[{0, -1, r, r, r}, y] - 
    2160*y^3*G[{0, -1, r, r, r}, y] + 8640*G[{0, 0, -1, -1, 1}, y] + 
    8640*y*G[{0, 0, -1, -1, 1}, y] + 8640*y^2*G[{0, 0, -1, -1, 1}, y] + 
    8640*y^3*G[{0, 0, -1, -1, 1}, y] + 11520*G[{0, 0, -1, -1, r}, y] - 
    5760*y*G[{0, 0, -1, -1, r}, y] + 11520*y^2*G[{0, 0, -1, -1, r}, y] - 
    5760*y^3*G[{0, 0, -1, -1, r}, y] - 4320*G[{0, 0, -1, 0, -1}, y] + 
    4320*y*G[{0, 0, -1, 0, -1}, y] - 4320*y^2*G[{0, 0, -1, 0, -1}, y] + 
    4320*y^3*G[{0, 0, -1, 0, -1}, y] - 2160*G[{0, 0, -1, 0, 1}, y] - 
    16560*y*G[{0, 0, -1, 0, 1}, y] - 2160*y^2*G[{0, 0, -1, 0, 1}, y] - 
    16560*y^3*G[{0, 0, -1, 0, 1}, y] - 3240*G[{0, 0, -1, 0, r}, y] + 
    16920*y*G[{0, 0, -1, 0, r}, y] - 3240*y^2*G[{0, 0, -1, 0, r}, y] + 
    16920*y^3*G[{0, 0, -1, 0, r}, y] + 8640*G[{0, 0, -1, 1, -1}, y] + 
    8640*y*G[{0, 0, -1, 1, -1}, y] + 8640*y^2*G[{0, 0, -1, 1, -1}, y] + 
    8640*y^3*G[{0, 0, -1, 1, -1}, y] + 17280*G[{0, 0, -1, 1, 1}, y] + 
    17280*y*G[{0, 0, -1, 1, 1}, y] + 17280*y^2*G[{0, 0, -1, 1, 1}, y] + 
    17280*y^3*G[{0, 0, -1, 1, 1}, y] + 720*G[{0, 0, -1, 1, r}, y] - 
    5040*y*G[{0, 0, -1, 1, r}, y] + 720*y^2*G[{0, 0, -1, 1, r}, y] - 
    5040*y^3*G[{0, 0, -1, 1, r}, y] + 2880*G[{0, 0, -1, r, -1}, y] + 
    2880*y*G[{0, 0, -1, r, -1}, y] + 2880*y^2*G[{0, 0, -1, r, -1}, y] + 
    2880*y^3*G[{0, 0, -1, r, -1}, y] - 1440*G[{0, 0, -1, r, 1}, y] + 
    15840*y*G[{0, 0, -1, r, 1}, y] - 1440*y^2*G[{0, 0, -1, r, 1}, y] + 
    15840*y^3*G[{0, 0, -1, r, 1}, y] + 2160*G[{0, 0, -1, r, r}, y] + 
    2160*y*G[{0, 0, -1, r, r}, y] + 2160*y^2*G[{0, 0, -1, r, r}, y] + 
    2160*y^3*G[{0, 0, -1, r, r}, y] - 5760*G[{0, 0, 0, -1, -1}, y] + 
    20160*y*G[{0, 0, 0, -1, -1}, y] - 5760*y^2*G[{0, 0, 0, -1, -1}, y] + 
    20160*y^3*G[{0, 0, 0, -1, -1}, y] + 6480*G[{0, 0, 0, -1, 1}, y] - 
    10800*y*G[{0, 0, 0, -1, 1}, y] + 6480*y^2*G[{0, 0, 0, -1, 1}, y] - 
    10800*y^3*G[{0, 0, 0, -1, 1}, y] - 7200*G[{0, 0, 0, -1, r}, y] + 
    48960*y*G[{0, 0, 0, -1, r}, y] - 7200*y^2*G[{0, 0, 0, -1, r}, y] + 
    48960*y^3*G[{0, 0, 0, -1, r}, y] - 4680*G[{0, 0, 0, 0, -1}, y] + 
    47160*y*G[{0, 0, 0, 0, -1}, y] - 4680*y^2*G[{0, 0, 0, 0, -1}, y] + 
    47160*y^3*G[{0, 0, 0, 0, -1}, y] - 2160*G[{0, 0, 0, 0, 1}, y] + 
    28800*y*G[{0, 0, 0, 0, 1}, y] + 5760*y^2*G[{0, 0, 0, 0, 1}, y] + 
    36720*y^3*G[{0, 0, 0, 0, 1}, y] + 2880*y*G[{0, 0, 0, 0, r}, y] + 
    4680*y^2*G[{0, 0, 0, 0, r}, y] + 7560*y^3*G[{0, 0, 0, 0, r}, y] + 
    6480*G[{0, 0, 0, 1, -1}, y] - 10800*y*G[{0, 0, 0, 1, -1}, y] + 
    6480*y^2*G[{0, 0, 0, 1, -1}, y] - 10800*y^3*G[{0, 0, 0, 1, -1}, y] + 
    21240*G[{0, 0, 0, 1, 1}, y] - 140760*y*G[{0, 0, 0, 1, 1}, y] + 
    150840*y^2*G[{0, 0, 0, 1, 1}, y] - 11160*y^3*G[{0, 0, 0, 1, 1}, y] + 
    1440*G[{0, 0, 0, 1, r}, y] + 76320*y*G[{0, 0, 0, 1, r}, y] - 
    36000*y^2*G[{0, 0, 0, 1, r}, y] + 38880*y^3*G[{0, 0, 0, 1, r}, y] - 
    7200*G[{0, 0, 0, r, -1}, y] + 48960*y*G[{0, 0, 0, r, -1}, y] - 
    7200*y^2*G[{0, 0, 0, r, -1}, y] + 48960*y^3*G[{0, 0, 0, r, -1}, y] + 
    1440*G[{0, 0, 0, r, 1}, y] + 71280*y*G[{0, 0, 0, r, 1}, y] - 
    26640*y^2*G[{0, 0, 0, r, 1}, y] + 43200*y^3*G[{0, 0, 0, r, 1}, y] - 
    720*y*G[{0, 0, 0, r, r}, y] + 1440*y^2*G[{0, 0, 0, r, r}, y] + 
    720*y^3*G[{0, 0, 0, r, r}, y] + 8640*G[{0, 0, 1, -1, -1}, y] + 
    8640*y*G[{0, 0, 1, -1, -1}, y] + 8640*y^2*G[{0, 0, 1, -1, -1}, y] + 
    8640*y^3*G[{0, 0, 1, -1, -1}, y] + 17280*G[{0, 0, 1, -1, 1}, y] + 
    17280*y*G[{0, 0, 1, -1, 1}, y] + 17280*y^2*G[{0, 0, 1, -1, 1}, y] + 
    17280*y^3*G[{0, 0, 1, -1, 1}, y] + 20880*G[{0, 0, 1, -1, r}, y] - 
    2160*y*G[{0, 0, 1, -1, r}, y] + 20880*y^2*G[{0, 0, 1, -1, r}, y] - 
    2160*y^3*G[{0, 0, 1, -1, r}, y] - 2880*G[{0, 0, 1, 0, -1}, y] - 
    8640*y*G[{0, 0, 1, 0, -1}, y] - 2880*y^2*G[{0, 0, 1, 0, -1}, y] - 
    8640*y^3*G[{0, 0, 1, 0, -1}, y] - 2160*G[{0, 0, 1, 0, 1}, y] - 
    69840*y*G[{0, 0, 1, 0, 1}, y] + 54000*y^2*G[{0, 0, 1, 0, 1}, y] - 
    13680*y^3*G[{0, 0, 1, 0, 1}, y] + 360*G[{0, 0, 1, 0, r}, y] + 
    26280*y*G[{0, 0, 1, 0, r}, y] - 10440*y^2*G[{0, 0, 1, 0, r}, y] + 
    15480*y^3*G[{0, 0, 1, 0, r}, y] + 17280*G[{0, 0, 1, 1, -1}, y] + 
    17280*y*G[{0, 0, 1, 1, -1}, y] + 17280*y^2*G[{0, 0, 1, 1, -1}, y] + 
    17280*y^3*G[{0, 0, 1, 1, -1}, y] - 50040*G[{0, 0, 1, 1, 1}, y] + 
    19800*y*G[{0, 0, 1, 1, 1}, y] - 48600*y^2*G[{0, 0, 1, 1, 1}, y] + 
    21240*y^3*G[{0, 0, 1, 1, 1}, y] + 33480*G[{0, 0, 1, 1, r}, y] - 
    18360*y*G[{0, 0, 1, 1, r}, y] + 73800*y^2*G[{0, 0, 1, 1, r}, y] + 
    21960*y^3*G[{0, 0, 1, 1, r}, y] + 20880*G[{0, 0, 1, r, -1}, y] - 
    2160*y*G[{0, 0, 1, r, -1}, y] + 20880*y^2*G[{0, 0, 1, r, -1}, y] - 
    2160*y^3*G[{0, 0, 1, r, -1}, y] + 28080*G[{0, 0, 1, r, 1}, y] - 
    65520*y*G[{0, 0, 1, r, 1}, y] + 85680*y^2*G[{0, 0, 1, r, 1}, y] - 
    7920*y^3*G[{0, 0, 1, r, 1}, y] - 5400*G[{0, 0, 1, r, r}, y] + 
    16200*y*G[{0, 0, 1, r, r}, y] - 19800*y^2*G[{0, 0, 1, r, r}, y] + 
    1800*y^3*G[{0, 0, 1, r, r}, y] - 5760*G[{0, 0, r, -1, -1}, y] + 
    11520*y*G[{0, 0, r, -1, -1}, y] - 5760*y^2*G[{0, 0, r, -1, -1}, y] + 
    11520*y^3*G[{0, 0, r, -1, -1}, y] - 1440*G[{0, 0, r, -1, 1}, y] + 
    15840*y*G[{0, 0, r, -1, 1}, y] - 1440*y^2*G[{0, 0, r, -1, 1}, y] + 
    15840*y^3*G[{0, 0, r, -1, 1}, y] + 2160*G[{0, 0, r, -1, r}, y] + 
    2160*y*G[{0, 0, r, -1, r}, y] + 2160*y^2*G[{0, 0, r, -1, r}, y] + 
    2160*y^3*G[{0, 0, r, -1, r}, y] - 2880*G[{0, 0, r, 0, -1}, y] + 
    15840*y*G[{0, 0, r, 0, -1}, y] - 2880*y^2*G[{0, 0, r, 0, -1}, y] + 
    15840*y^3*G[{0, 0, r, 0, -1}, y] + 1800*G[{0, 0, r, 0, 1}, y] + 
    30600*y*G[{0, 0, r, 0, 1}, y] - 17640*y^2*G[{0, 0, r, 0, 1}, y] + 
    11160*y^3*G[{0, 0, r, 0, 1}, y] + 2160*y*G[{0, 0, r, 0, r}, y] - 
    1080*y^2*G[{0, 0, r, 0, r}, y] + 1080*y^3*G[{0, 0, r, 0, r}, y] + 
    18720*G[{0, 0, r, 1, -1}, y] + 18720*y*G[{0, 0, r, 1, -1}, y] + 
    18720*y^2*G[{0, 0, r, 1, -1}, y] + 18720*y^3*G[{0, 0, r, 1, -1}, y] + 
    21240*G[{0, 0, r, 1, 1}, y] - 94680*y*G[{0, 0, r, 1, 1}, y] + 
    100440*y^2*G[{0, 0, r, 1, 1}, y] - 15480*y^3*G[{0, 0, r, 1, 1}, y] - 
    9720*G[{0, 0, r, 1, r}, y] + 12600*y*G[{0, 0, r, 1, r}, y] - 
    14760*y^2*G[{0, 0, r, 1, r}, y] + 7560*y^3*G[{0, 0, r, 1, r}, y] + 
    2160*G[{0, 0, r, r, -1}, y] + 2160*y*G[{0, 0, r, r, -1}, y] + 
    2160*y^2*G[{0, 0, r, r, -1}, y] + 2160*y^3*G[{0, 0, r, r, -1}, y] - 
    14040*G[{0, 0, r, r, 1}, y] + 16920*y*G[{0, 0, r, r, 1}, y] - 
    16920*y^2*G[{0, 0, r, r, 1}, y] + 14040*y^3*G[{0, 0, r, r, 1}, y] - 
    1440*y*G[{0, 0, r, r, r}, y] + 720*y^2*G[{0, 0, r, r, r}, y] - 
    720*y^3*G[{0, 0, r, r, r}, y] - 2880*G[{0, 1, -1, -1, r}, y] - 
    2880*y*G[{0, 1, -1, -1, r}, y] - 2880*y^2*G[{0, 1, -1, -1, r}, y] - 
    2880*y^3*G[{0, 1, -1, -1, r}, y] + 10080*G[{0, 1, -1, 0, r}, y] + 
    1440*y*G[{0, 1, -1, 0, r}, y] + 10080*y^2*G[{0, 1, -1, 0, r}, y] + 
    1440*y^3*G[{0, 1, -1, 0, r}, y] + 11520*G[{0, 1, -1, 1, r}, y] + 
    11520*y*G[{0, 1, -1, 1, r}, y] + 11520*y^2*G[{0, 1, -1, 1, r}, y] + 
    11520*y^3*G[{0, 1, -1, 1, r}, y] - 2880*G[{0, 1, -1, r, -1}, y] - 
    2880*y*G[{0, 1, -1, r, -1}, y] - 2880*y^2*G[{0, 1, -1, r, -1}, y] - 
    2880*y^3*G[{0, 1, -1, r, -1}, y] + 5760*G[{0, 1, -1, r, 1}, y] + 
    5760*y*G[{0, 1, -1, r, 1}, y] + 5760*y^2*G[{0, 1, -1, r, 1}, y] + 
    5760*y^3*G[{0, 1, -1, r, 1}, y] + 4320*G[{0, 1, -1, r, r}, y] + 
    4320*y*G[{0, 1, -1, r, r}, y] + 4320*y^2*G[{0, 1, -1, r, r}, y] + 
    4320*y^3*G[{0, 1, -1, r, r}, y] + 11520*G[{0, 1, 0, -1, -1}, y] + 
    11520*y*G[{0, 1, 0, -1, -1}, y] + 11520*y^2*G[{0, 1, 0, -1, -1}, y] + 
    11520*y^3*G[{0, 1, 0, -1, -1}, y] + 11520*G[{0, 1, 0, -1, 1}, y] + 
    11520*y*G[{0, 1, 0, -1, 1}, y] + 11520*y^2*G[{0, 1, 0, -1, 1}, y] + 
    11520*y^3*G[{0, 1, 0, -1, 1}, y] + 720*G[{0, 1, 0, -1, r}, y] - 
    10800*y*G[{0, 1, 0, -1, r}, y] + 720*y^2*G[{0, 1, 0, -1, r}, y] - 
    10800*y^3*G[{0, 1, 0, -1, r}, y] + 11520*G[{0, 1, 0, 1, -1}, y] + 
    11520*y*G[{0, 1, 0, 1, -1}, y] + 11520*y^2*G[{0, 1, 0, 1, -1}, y] + 
    11520*y^3*G[{0, 1, 0, 1, -1}, y] - 27360*G[{0, 1, 0, 1, 1}, y] - 
    18720*y*G[{0, 1, 0, 1, 1}, y] - 18720*y^2*G[{0, 1, 0, 1, 1}, y] - 
    10080*y^3*G[{0, 1, 0, 1, 1}, y] + 8280*G[{0, 1, 0, 1, r}, y] - 
    11880*y*G[{0, 1, 0, 1, r}, y] + 34200*y^2*G[{0, 1, 0, 1, r}, y] + 
    14040*y^3*G[{0, 1, 0, 1, r}, y] + 720*G[{0, 1, 0, r, -1}, y] - 
    10800*y*G[{0, 1, 0, r, -1}, y] + 720*y^2*G[{0, 1, 0, r, -1}, y] - 
    10800*y^3*G[{0, 1, 0, r, -1}, y] + 7920*G[{0, 1, 0, r, 1}, y] - 
    56880*y*G[{0, 1, 0, r, 1}, y] + 59760*y^2*G[{0, 1, 0, r, 1}, y] - 
    5040*y^3*G[{0, 1, 0, r, 1}, y] - 5400*G[{0, 1, 0, r, r}, y] + 
    16200*y*G[{0, 1, 0, r, r}, y] - 18360*y^2*G[{0, 1, 0, r, r}, y] + 
    3240*y^3*G[{0, 1, 0, r, r}, y] + 11520*G[{0, 1, 1, -1, r}, y] + 
    11520*y*G[{0, 1, 1, -1, r}, y] + 11520*y^2*G[{0, 1, 1, -1, r}, y] + 
    11520*y^3*G[{0, 1, 1, -1, r}, y] + 17280*G[{0, 1, 1, 0, -1}, y] + 
    17280*y*G[{0, 1, 1, 0, -1}, y] + 17280*y^2*G[{0, 1, 1, 0, -1}, y] + 
    17280*y^3*G[{0, 1, 1, 0, -1}, y] - 12600*G[{0, 1, 1, 0, r}, y] - 
    12600*y*G[{0, 1, 1, 0, r}, y] + 4680*y^2*G[{0, 1, 1, 0, r}, y] + 
    4680*y^3*G[{0, 1, 1, 0, r}, y] - 85680*G[{0, 1, 1, 1, 1}, y] + 
    186480*y*G[{0, 1, 1, 1, 1}, y] - 186480*y^2*G[{0, 1, 1, 1, 1}, y] + 
    85680*y^3*G[{0, 1, 1, 1, 1}, y] + 43200*G[{0, 1, 1, 1, r}, y] - 
    10080*y*G[{0, 1, 1, 1, r}, y] + 43200*y^2*G[{0, 1, 1, 1, r}, y] - 
    10080*y^3*G[{0, 1, 1, 1, r}, y] + 11520*G[{0, 1, 1, r, -1}, y] + 
    11520*y*G[{0, 1, 1, r, -1}, y] + 11520*y^2*G[{0, 1, 1, r, -1}, y] + 
    11520*y^3*G[{0, 1, 1, r, -1}, y] + 26640*G[{0, 1, 1, r, 1}, y] - 
    18000*y*G[{0, 1, 1, r, 1}, y] + 35280*y^2*G[{0, 1, 1, r, 1}, y] - 
    9360*y^3*G[{0, 1, 1, r, 1}, y] + 5040*G[{0, 1, 1, r, r}, y] + 
    2160*y*G[{0, 1, 1, r, r}, y] + 2160*y^2*G[{0, 1, 1, r, r}, y] - 
    720*y^3*G[{0, 1, 1, r, r}, y] - 2880*G[{0, 1, r, -1, -1}, y] - 
    2880*y*G[{0, 1, r, -1, -1}, y] - 2880*y^2*G[{0, 1, r, -1, -1}, y] - 
    2880*y^3*G[{0, 1, r, -1, -1}, y] + 5760*G[{0, 1, r, -1, 1}, y] + 
    5760*y*G[{0, 1, r, -1, 1}, y] + 5760*y^2*G[{0, 1, r, -1, 1}, y] + 
    5760*y^3*G[{0, 1, r, -1, 1}, y] + 4320*G[{0, 1, r, -1, r}, y] + 
    4320*y*G[{0, 1, r, -1, r}, y] + 4320*y^2*G[{0, 1, r, -1, r}, y] + 
    4320*y^3*G[{0, 1, r, -1, r}, y] - 20160*G[{0, 1, r, 0, -1}, y] - 
    14400*y*G[{0, 1, r, 0, -1}, y] - 20160*y^2*G[{0, 1, r, 0, -1}, y] - 
    14400*y^3*G[{0, 1, r, 0, -1}, y] + 2160*G[{0, 1, r, 0, r}, y] + 
    2160*y*G[{0, 1, r, 0, r}, y] + 2160*y^2*G[{0, 1, r, 0, r}, y] + 
    2160*y^3*G[{0, 1, r, 0, r}, y] + 5760*G[{0, 1, r, 1, -1}, y] + 
    5760*y*G[{0, 1, r, 1, -1}, y] + 5760*y^2*G[{0, 1, r, 1, -1}, y] + 
    5760*y^3*G[{0, 1, r, 1, -1}, y] + 29520*G[{0, 1, r, 1, 1}, y] - 
    15120*y*G[{0, 1, r, 1, 1}, y] + 38160*y^2*G[{0, 1, r, 1, 1}, y] - 
    6480*y^3*G[{0, 1, r, 1, 1}, y] - 1440*G[{0, 1, r, 1, r}, y] - 
    4320*y*G[{0, 1, r, 1, r}, y] - 4320*y^2*G[{0, 1, r, 1, r}, y] - 
    7200*y^3*G[{0, 1, r, 1, r}, y] + 4320*G[{0, 1, r, r, -1}, y] + 
    4320*y*G[{0, 1, r, r, -1}, y] + 4320*y^2*G[{0, 1, r, r, -1}, y] + 
    4320*y^3*G[{0, 1, r, r, -1}, y] + 2880*G[{0, 1, r, r, 1}, y] - 
    2880*y^3*G[{0, 1, r, r, 1}, y] - 1440*G[{0, 1, r, r, r}, y] - 
    1440*y*G[{0, 1, r, r, r}, y] - 1440*y^2*G[{0, 1, r, r, r}, y] - 
    1440*y^3*G[{0, 1, r, r, r}, y] + 8640*G[{0, r, -1, -1, 1}, y] + 
    8640*y*G[{0, r, -1, -1, 1}, y] + 8640*y^2*G[{0, r, -1, -1, 1}, y] + 
    8640*y^3*G[{0, r, -1, -1, 1}, y] + 4320*G[{0, r, -1, -1, r}, y] + 
    4320*y*G[{0, r, -1, -1, r}, y] + 4320*y^2*G[{0, r, -1, -1, r}, y] + 
    4320*y^3*G[{0, r, -1, -1, r}, y] - 4320*G[{0, r, -1, 0, -1}, y] + 
    4320*y*G[{0, r, -1, 0, -1}, y] - 4320*y^2*G[{0, r, -1, 0, -1}, y] + 
    4320*y^3*G[{0, r, -1, 0, -1}, y] + 8640*G[{0, r, -1, 1, -1}, y] + 
    8640*y*G[{0, r, -1, 1, -1}, y] + 8640*y^2*G[{0, r, -1, 1, -1}, y] + 
    8640*y^3*G[{0, r, -1, 1, -1}, y] + 17280*G[{0, r, -1, 1, 1}, y] + 
    17280*y*G[{0, r, -1, 1, 1}, y] + 17280*y^2*G[{0, r, -1, 1, 1}, y] + 
    17280*y^3*G[{0, r, -1, 1, 1}, y] - 6480*G[{0, r, -1, 1, r}, y] - 
    6480*y*G[{0, r, -1, 1, r}, y] - 6480*y^2*G[{0, r, -1, 1, r}, y] - 
    6480*y^3*G[{0, r, -1, 1, r}, y] + 4320*G[{0, r, -1, r, -1}, y] + 
    4320*y*G[{0, r, -1, r, -1}, y] + 4320*y^2*G[{0, r, -1, r, -1}, y] + 
    4320*y^3*G[{0, r, -1, r, -1}, y] - 2160*G[{0, r, -1, r, r}, y] - 
    2160*y*G[{0, r, -1, r, r}, y] - 2160*y^2*G[{0, r, -1, r, r}, y] - 
    2160*y^3*G[{0, r, -1, r, r}, y] - 10080*G[{0, r, 0, -1, -1}, y] - 
    1440*y*G[{0, r, 0, -1, -1}, y] - 10080*y^2*G[{0, r, 0, -1, -1}, y] - 
    1440*y^3*G[{0, r, 0, -1, -1}, y] - 10080*G[{0, r, 0, -1, 1}, y] - 
    1440*y*G[{0, r, 0, -1, 1}, y] - 10080*y^2*G[{0, r, 0, -1, 1}, y] - 
    1440*y^3*G[{0, r, 0, -1, 1}, y] + 5400*G[{0, r, 0, -1, r}, y] + 
    5400*y*G[{0, r, 0, -1, r}, y] + 5400*y^2*G[{0, r, 0, -1, r}, y] + 
    5400*y^3*G[{0, r, 0, -1, r}, y] + 5400*G[{0, r, 0, r, -1}, y] + 
    5400*y*G[{0, r, 0, r, -1}, y] + 5400*y^2*G[{0, r, 0, r, -1}, y] + 
    5400*y^3*G[{0, r, 0, r, -1}, y] - 2160*G[{0, r, 0, r, 1}, y] + 
    2160*y^3*G[{0, r, 0, r, 1}, y] + 8640*G[{0, r, 1, -1, -1}, y] + 
    8640*y*G[{0, r, 1, -1, -1}, y] + 8640*y^2*G[{0, r, 1, -1, -1}, y] + 
    8640*y^3*G[{0, r, 1, -1, -1}, y] + 17280*G[{0, r, 1, -1, 1}, y] + 
    17280*y*G[{0, r, 1, -1, 1}, y] + 17280*y^2*G[{0, r, 1, -1, 1}, y] + 
    17280*y^3*G[{0, r, 1, -1, 1}, y] - 6480*G[{0, r, 1, -1, r}, y] - 
    6480*y*G[{0, r, 1, -1, r}, y] - 6480*y^2*G[{0, r, 1, -1, r}, y] - 
    6480*y^3*G[{0, r, 1, -1, r}, y] - 17280*G[{0, r, 1, 0, -1}, y] - 
    17280*y^2*G[{0, r, 1, 0, -1}, y] + 17280*G[{0, r, 1, 1, -1}, y] + 
    17280*y*G[{0, r, 1, 1, -1}, y] + 17280*y^2*G[{0, r, 1, 1, -1}, y] + 
    17280*y^3*G[{0, r, 1, 1, -1}, y] + 42840*G[{0, r, 1, 1, 1}, y] - 
    93240*y*G[{0, r, 1, 1, 1}, y] + 93240*y^2*G[{0, r, 1, 1, 1}, y] - 
    42840*y^3*G[{0, r, 1, 1, 1}, y] - 13320*G[{0, r, 1, 1, r}, y] + 
    13320*y*G[{0, r, 1, 1, r}, y] - 13320*y^2*G[{0, r, 1, 1, r}, y] + 
    13320*y^3*G[{0, r, 1, 1, r}, y] - 6480*G[{0, r, 1, r, -1}, y] - 
    6480*y*G[{0, r, 1, r, -1}, y] - 6480*y^2*G[{0, r, 1, r, -1}, y] - 
    6480*y^3*G[{0, r, 1, r, -1}, y] - 9000*G[{0, r, 1, r, 1}, y] + 
    13320*y*G[{0, r, 1, r, 1}, y] - 13320*y^2*G[{0, r, 1, r, 1}, y] + 
    9000*y^3*G[{0, r, 1, r, 1}, y] - 1440*G[{0, r, 1, r, r}, y] + 
    1440*y^3*G[{0, r, 1, r, r}, y] + 4320*G[{0, r, r, -1, -1}, y] + 
    4320*y*G[{0, r, r, -1, -1}, y] + 4320*y^2*G[{0, r, r, -1, -1}, y] + 
    4320*y^3*G[{0, r, r, -1, -1}, y] - 2160*G[{0, r, r, -1, r}, y] - 
    2160*y*G[{0, r, r, -1, r}, y] - 2160*y^2*G[{0, r, r, -1, r}, y] - 
    2160*y^3*G[{0, r, r, -1, r}, y] + 8640*G[{0, r, r, 0, -1}, y] + 
    8640*y*G[{0, r, r, 0, -1}, y] + 8640*y^2*G[{0, r, r, 0, -1}, y] + 
    8640*y^3*G[{0, r, r, 0, -1}, y] - 9000*G[{0, r, r, 1, 1}, y] + 
    13320*y*G[{0, r, r, 1, 1}, y] - 13320*y^2*G[{0, r, r, 1, 1}, y] + 
    9000*y^3*G[{0, r, r, 1, 1}, y] - 1440*G[{0, r, r, 1, r}, y] + 
    1440*y^3*G[{0, r, r, 1, r}, y] - 2160*G[{0, r, r, r, -1}, y] - 
    2160*y*G[{0, r, r, r, -1}, y] - 2160*y^2*G[{0, r, r, r, -1}, y] - 
    2160*y^3*G[{0, r, r, r, -1}, y] - 1440*G[{0, r, r, r, 1}, y] + 
    1440*y^3*G[{0, r, r, r, 1}, y] + 85680*G[{r, 1, 1, 1, 1}, y] - 
    186480*y*G[{r, 1, 1, 1, 1}, y] + 186480*y^2*G[{r, 1, 1, 1, 1}, y] - 
    85680*y^3*G[{r, 1, 1, 1, 1}, y] - 8640*G[{r, 1, r, 1, 1}, y] + 
    8640*y^3*G[{r, 1, r, 1, 1}, y] + 720*G[{r, r, 1, 1, 1}, y] - 
    26640*y*G[{r, r, 1, 1, 1}, y] + 26640*y^2*G[{r, r, 1, 1, 1}, y] - 
    720*y^3*G[{r, r, 1, 1, 1}, y] - 2880*G[{r, r, r, 1, 1}, y] + 
    2880*y^3*G[{r, r, r, 1, 1}, y] - 11160*Zeta[3] - (3960*I)*Pi*Zeta[3] + 
    60*Pi^2*Zeta[3] + 29520*y*Zeta[3] - (1320*I)*Pi*y*Zeta[3] - 
    180*Pi^2*y*Zeta[3] - 10800*y^2*Zeta[3] - (3960*I)*Pi*y^2*Zeta[3] + 
    300*Pi^2*y^2*Zeta[3] + 120*y^3*Zeta[3] - (1320*I)*Pi*y^3*Zeta[3] + 
    60*Pi^2*y^3*Zeta[3] + 7560*G[{-1}, y]*Zeta[3] + 
    7560*y*G[{-1}, y]*Zeta[3] + 7560*y^2*G[{-1}, y]*Zeta[3] + 
    7560*y^3*G[{-1}, y]*Zeta[3] - 2160*G[{-1}, y]^2*Zeta[3] - 
    2160*y*G[{-1}, y]^2*Zeta[3] - 2160*y^2*G[{-1}, y]^2*Zeta[3] - 
    2160*y^3*G[{-1}, y]^2*Zeta[3] - 3600*y*G[{0}, y]*Zeta[3] + 
    11520*y^2*G[{0}, y]*Zeta[3] - 7920*y^3*G[{0}, y]*Zeta[3] - 
    4320*G[{-1}, y]*G[{0}, y]*Zeta[3] - 4320*y*G[{-1}, y]*G[{0}, y]*Zeta[3] - 
    4320*y^2*G[{-1}, y]*G[{0}, y]*Zeta[3] - 4320*y^3*G[{-1}, y]*G[{0}, y]*
     Zeta[3] + 1800*y*G[{0}, y]^2*Zeta[3] - 1800*y^2*G[{0}, y]^2*Zeta[3] - 
    8280*G[{1}, y]*Zeta[3] + 32760*y*G[{1}, y]*Zeta[3] - 
    24840*y^2*G[{1}, y]*Zeta[3] + 360*y^3*G[{1}, y]*Zeta[3] + 
    4320*G[{-1}, y]*G[{1}, y]*Zeta[3] + 4320*y*G[{-1}, y]*G[{1}, y]*Zeta[3] + 
    4320*y^2*G[{-1}, y]*G[{1}, y]*Zeta[3] + 4320*y^3*G[{-1}, y]*G[{1}, y]*
     Zeta[3] - 5040*G[{0}, y]*G[{1}, y]*Zeta[3] + 6480*y*G[{0}, y]*G[{1}, y]*
     Zeta[3] - 6480*y^2*G[{0}, y]*G[{1}, y]*Zeta[3] + 
    5040*y^3*G[{0}, y]*G[{1}, y]*Zeta[3] + 6120*G[{1}, y]^2*Zeta[3] - 
    11880*y*G[{1}, y]^2*Zeta[3] + 11880*y^2*G[{1}, y]^2*Zeta[3] - 
    6120*y^3*G[{1}, y]^2*Zeta[3] + 4320*G[{0, -1}, y]*Zeta[3] + 
    4320*y*G[{0, -1}, y]*Zeta[3] + 4320*y^2*G[{0, -1}, y]*Zeta[3] + 
    4320*y^3*G[{0, -1}, y]*Zeta[3] + 3600*G[{0, 1}, y]*Zeta[3] + 
    10800*y*G[{0, 1}, y]*Zeta[3] - 5040*y^2*G[{0, 1}, y]*Zeta[3] + 
    2160*y^3*G[{0, 1}, y]*Zeta[3] + 10800*Zeta[5] - 36360*y*Zeta[5] + 
    48960*y^2*Zeta[5] + 1800*y^3*Zeta[5]))/(90*(-1 + y)^3) + 
 (-4800 + 60*Pi^2 - 2*Pi^4 + 19200*y - 890*Pi^2*y + 182*Pi^4*y - 28800*y^2 + 
   1820*Pi^2*y^2 - 325*Pi^4*y^2 + 19200*y^3 - 1290*Pi^2*y^3 + 190*Pi^4*y^3 - 
   4800*y^4 + 300*Pi^2*y^4 - 45*Pi^4*y^4 + 280*Pi^2*G[{-1}, y] + 
   26*Pi^4*G[{-1}, y] + 560*Pi^2*y*G[{-1}, y] - 560*Pi^2*y^3*G[{-1}, y] - 
   280*Pi^2*y^4*G[{-1}, y] - 26*Pi^4*y^4*G[{-1}, y] - 120*Pi^2*G[{-1}, y]^2 - 
   480*Pi^2*y*G[{-1}, y]^2 + 480*Pi^2*y^3*G[{-1}, y]^2 + 
   120*Pi^2*y^4*G[{-1}, y]^2 - 160*Pi^2*G[{-1}, y]^3 + 
   160*Pi^2*y^4*G[{-1}, y]^3 + 5820*y*G[{0}, y] - 900*Pi^2*y*G[{0}, y] + 
   44*Pi^4*y*G[{0}, y] - 10200*y^2*G[{0}, y] - 210*Pi^2*y^2*G[{0}, y] + 
   114*Pi^4*y^2*G[{0}, y] + 2940*y^3*G[{0}, y] + 1180*Pi^2*y^3*G[{0}, y] + 
   44*Pi^4*y^3*G[{0}, y] + 1440*y^4*G[{0}, y] + 560*Pi^2*y^4*G[{0}, y] - 
   202*Pi^4*y^4*G[{0}, y] + 120*Pi^2*G[{-1}, y]*G[{0}, y] + 
   480*Pi^2*y*G[{-1}, y]*G[{0}, y] - 480*Pi^2*y^3*G[{-1}, y]*G[{0}, y] - 
   120*Pi^2*y^4*G[{-1}, y]*G[{0}, y] + 240*Pi^2*G[{-1}, y]^2*G[{0}, y] - 
   240*Pi^2*y^4*G[{-1}, y]^2*G[{0}, y] - 570*y*G[{0}, y]^2 + 
   420*Pi^2*y*G[{0}, y]^2 - 1740*y^2*G[{0}, y]^2 - 450*Pi^2*y^2*G[{0}, y]^2 + 
   5910*y^3*G[{0}, y]^2 + 180*Pi^2*y^3*G[{0}, y]^2 - 3600*y^4*G[{0}, y]^2 - 
   150*Pi^2*y^4*G[{0}, y]^2 - 2520*G[{-1}, y]*G[{0}, y]^2 + 
   180*Pi^2*G[{-1}, y]*G[{0}, y]^2 - 5040*y*G[{-1}, y]*G[{0}, y]^2 + 
   5040*y^3*G[{-1}, y]*G[{0}, y]^2 + 2520*y^4*G[{-1}, y]*G[{0}, y]^2 - 
   180*Pi^2*y^4*G[{-1}, y]*G[{0}, y]^2 + 1080*G[{-1}, y]^2*G[{0}, y]^2 + 
   4320*y*G[{-1}, y]^2*G[{0}, y]^2 - 4320*y^3*G[{-1}, y]^2*G[{0}, y]^2 - 
   1080*y^4*G[{-1}, y]^2*G[{0}, y]^2 + 1440*G[{-1}, y]^3*G[{0}, y]^2 - 
   1440*y^4*G[{-1}, y]^3*G[{0}, y]^2 - 180*y*G[{0}, y]^3 - 
   750*y^2*G[{0}, y]^3 + 100*Pi^2*y^2*G[{0}, y]^3 + 1100*y^3*G[{0}, y]^3 + 
   40*y^4*G[{0}, y]^3 - 100*Pi^2*y^4*G[{0}, y]^3 + 
   480*G[{-1}, y]*G[{0}, y]^3 + 1920*y*G[{-1}, y]*G[{0}, y]^3 - 
   1920*y^3*G[{-1}, y]*G[{0}, y]^3 - 480*y^4*G[{-1}, y]*G[{0}, y]^3 + 
   960*G[{-1}, y]^2*G[{0}, y]^3 - 960*y^4*G[{-1}, y]^2*G[{0}, y]^3 + 
   30*y*G[{0}, y]^4 + 15*y^2*G[{0}, y]^4 - 30*y^3*G[{0}, y]^4 - 
   15*y^4*G[{0}, y]^4 + 30*G[{-1}, y]*G[{0}, y]^4 - 
   30*y^4*G[{-1}, y]*G[{0}, y]^4 + 6*y^2*G[{0}, y]^5 - 6*y^4*G[{0}, y]^5 + 
   13080*G[{1}, y] - 1060*Pi^2*G[{1}, y] + 198*Pi^4*G[{1}, y] - 
   52320*y*G[{1}, y] + 3640*Pi^2*y*G[{1}, y] - 28*Pi^4*y*G[{1}, y] + 
   78480*y^2*G[{1}, y] - 5280*Pi^2*y^2*G[{1}, y] - 340*Pi^4*y^2*G[{1}, y] - 
   52320*y^3*G[{1}, y] + 3880*Pi^2*y^3*G[{1}, y] - 28*Pi^4*y^3*G[{1}, y] + 
   13080*y^4*G[{1}, y] - 1180*Pi^2*y^4*G[{1}, y] + 198*Pi^4*y^4*G[{1}, y] + 
   1440*G[{0}, y]*G[{1}, y] - 300*Pi^2*G[{0}, y]*G[{1}, y] + 
   840*y*G[{0}, y]*G[{1}, y] - 240*Pi^2*y*G[{0}, y]*G[{1}, y] - 
   1680*y^2*G[{0}, y]*G[{1}, y] + 1440*Pi^2*y^2*G[{0}, y]*G[{1}, y] - 
   4920*y^3*G[{0}, y]*G[{1}, y] - 960*Pi^2*y^3*G[{0}, y]*G[{1}, y] + 
   4320*y^4*G[{0}, y]*G[{1}, y] + 60*Pi^2*y^4*G[{0}, y]*G[{1}, y] - 
   3180*G[{0}, y]^2*G[{1}, y] + 420*Pi^2*G[{0}, y]^2*G[{1}, y] - 
   4200*y*G[{0}, y]^2*G[{1}, y] + 120*Pi^2*y*G[{0}, y]^2*G[{1}, y] + 
   15840*y^2*G[{0}, y]^2*G[{1}, y] - 1080*Pi^2*y^2*G[{0}, y]^2*G[{1}, y] - 
   6360*y^3*G[{0}, y]^2*G[{1}, y] + 120*Pi^2*y^3*G[{0}, y]^2*G[{1}, y] - 
   2100*y^4*G[{0}, y]^2*G[{1}, y] + 420*Pi^2*y^4*G[{0}, y]^2*G[{1}, y] + 
   300*G[{0}, y]^3*G[{1}, y] + 1200*y*G[{0}, y]^3*G[{1}, y] - 
   2880*y^2*G[{0}, y]^3*G[{1}, y] + 960*y^3*G[{0}, y]^3*G[{1}, y] + 
   420*y^4*G[{0}, y]^3*G[{1}, y] + 60*G[{0}, y]^4*G[{1}, y] - 
   120*y^2*G[{0}, y]^4*G[{1}, y] + 60*y^4*G[{0}, y]^4*G[{1}, y] + 
   1320*Pi^2*y*G[{1}, y]^2 - 2580*Pi^2*y^2*G[{1}, y]^2 + 
   1200*Pi^2*y^3*G[{1}, y]^2 + 60*Pi^2*y^4*G[{1}, y]^2 + 
   3120*G[{0}, y]*G[{1}, y]^2 - 1140*Pi^2*G[{0}, y]*G[{1}, y]^2 + 
   1920*y*G[{0}, y]*G[{1}, y]^2 + 360*Pi^2*y*G[{0}, y]*G[{1}, y]^2 - 
   10080*y^2*G[{0}, y]*G[{1}, y]^2 + 1560*Pi^2*y^2*G[{0}, y]*G[{1}, y]^2 + 
   1920*y^3*G[{0}, y]*G[{1}, y]^2 + 360*Pi^2*y^3*G[{0}, y]*G[{1}, y]^2 + 
   3120*y^4*G[{0}, y]*G[{1}, y]^2 - 1140*Pi^2*y^4*G[{0}, y]*G[{1}, y]^2 + 
   1080*G[{0}, y]^2*G[{1}, y]^2 - 5400*y*G[{0}, y]^2*G[{1}, y]^2 + 
   8100*y^2*G[{0}, y]^2*G[{1}, y]^2 - 4320*y^3*G[{0}, y]^2*G[{1}, y]^2 + 
   540*y^4*G[{0}, y]^2*G[{1}, y]^2 + 540*G[{0}, y]^3*G[{1}, y]^2 - 
   1560*y*G[{0}, y]^3*G[{1}, y]^2 + 2040*y^2*G[{0}, y]^3*G[{1}, y]^2 - 
   1560*y^3*G[{0}, y]^3*G[{1}, y]^2 + 540*y^4*G[{0}, y]^3*G[{1}, y]^2 + 
   220*Pi^2*G[{1}, y]^3 - 120*Pi^2*y*G[{1}, y]^3 - 200*Pi^2*y^2*G[{1}, y]^3 - 
   120*Pi^2*y^3*G[{1}, y]^3 + 220*Pi^2*y^4*G[{1}, y]^3 - 
   360*G[{0}, y]*G[{1}, y]^3 + 2160*y*G[{0}, y]*G[{1}, y]^3 - 
   3600*y^2*G[{0}, y]*G[{1}, y]^3 + 2160*y^3*G[{0}, y]*G[{1}, y]^3 - 
   360*y^4*G[{0}, y]*G[{1}, y]^3 - 540*G[{0}, y]^2*G[{1}, y]^3 + 
   1080*y*G[{0}, y]^2*G[{1}, y]^3 - 1080*y^2*G[{0}, y]^2*G[{1}, y]^3 + 
   1080*y^3*G[{0}, y]^2*G[{1}, y]^3 - 540*y^4*G[{0}, y]^2*G[{1}, y]^3 + 
   180*G[{0}, y]*G[{1}, y]^4 - 360*y*G[{0}, y]*G[{1}, y]^4 + 
   360*y^2*G[{0}, y]*G[{1}, y]^4 - 360*y^3*G[{0}, y]*G[{1}, y]^4 + 
   180*y^4*G[{0}, y]*G[{1}, y]^4 - 7260*G[{r}, y] + 450*Pi^2*G[{r}, y] + 
   21780*y*G[{r}, y] - 1980*Pi^2*y*G[{r}, y] - 29040*y^2*G[{r}, y] + 
   2430*Pi^2*y^2*G[{r}, y] + 21780*y^3*G[{r}, y] - 1980*Pi^2*y^3*G[{r}, y] - 
   7260*y^4*G[{r}, y] + 450*Pi^2*y^4*G[{r}, y] + 450*G[{0}, y]^2*G[{r}, y] - 
   1980*y*G[{0}, y]^2*G[{r}, y] + 2430*y^2*G[{0}, y]^2*G[{r}, y] - 
   1980*y^3*G[{0}, y]^2*G[{r}, y] + 450*y^4*G[{0}, y]^2*G[{r}, y] - 
   2880*G[{1}, y]*G[{r}, y] - 180*Pi^2*G[{1}, y]*G[{r}, y] + 
   2040*y*G[{1}, y]*G[{r}, y] + 1680*y^2*G[{1}, y]*G[{r}, y] + 
   360*Pi^2*y^2*G[{1}, y]*G[{r}, y] + 2040*y^3*G[{1}, y]*G[{r}, y] - 
   2880*y^4*G[{1}, y]*G[{r}, y] - 180*Pi^2*y^4*G[{1}, y]*G[{r}, y] - 
   180*G[{0}, y]^2*G[{1}, y]*G[{r}, y] + 360*y^2*G[{0}, y]^2*G[{1}, y]*
    G[{r}, y] - 180*y^4*G[{0}, y]^2*G[{1}, y]*G[{r}, y] - 
   3120*G[{1}, y]^2*G[{r}, y] + 720*Pi^2*G[{1}, y]^2*G[{r}, y] - 
   1920*y*G[{1}, y]^2*G[{r}, y] + 10080*y^2*G[{1}, y]^2*G[{r}, y] - 
   1440*Pi^2*y^2*G[{1}, y]^2*G[{r}, y] - 1920*y^3*G[{1}, y]^2*G[{r}, y] - 
   3120*y^4*G[{1}, y]^2*G[{r}, y] + 720*Pi^2*y^4*G[{1}, y]^2*G[{r}, y] + 
   720*G[{0}, y]^2*G[{1}, y]^2*G[{r}, y] - 1440*y^2*G[{0}, y]^2*G[{1}, y]^2*
    G[{r}, y] + 720*y^4*G[{0}, y]^2*G[{1}, y]^2*G[{r}, y] + 
   360*G[{1}, y]^3*G[{r}, y] - 2160*y*G[{1}, y]^3*G[{r}, y] + 
   3600*y^2*G[{1}, y]^3*G[{r}, y] - 2160*y^3*G[{1}, y]^3*G[{r}, y] + 
   360*y^4*G[{1}, y]^3*G[{r}, y] - 180*G[{1}, y]^4*G[{r}, y] + 
   360*y*G[{1}, y]^4*G[{r}, y] - 360*y^2*G[{1}, y]^4*G[{r}, y] + 
   360*y^3*G[{1}, y]^4*G[{r}, y] - 180*y^4*G[{1}, y]^4*G[{r}, y] + 
   1260*G[{r}, y]^2 - 3780*y*G[{r}, y]^2 + 5040*y^2*G[{r}, y]^2 - 
   3780*y^3*G[{r}, y]^2 + 1260*y^4*G[{r}, y]^2 - 1800*G[{1}, y]*G[{r}, y]^2 + 
   12240*y*G[{1}, y]*G[{r}, y]^2 - 20880*y^2*G[{1}, y]*G[{r}, y]^2 + 
   12240*y^3*G[{1}, y]*G[{r}, y]^2 - 1800*y^4*G[{1}, y]*G[{r}, y]^2 - 
   180*G[{1}, y]^2*G[{r}, y]^2 + 5400*y*G[{1}, y]^2*G[{r}, y]^2 - 
   10440*y^2*G[{1}, y]^2*G[{r}, y]^2 + 5400*y^3*G[{1}, y]^2*G[{r}, y]^2 - 
   180*y^4*G[{1}, y]^2*G[{r}, y]^2 + 840*G[{1}, y]^3*G[{r}, y]^2 - 
   720*y*G[{1}, y]^3*G[{r}, y]^2 - 240*y^2*G[{1}, y]^3*G[{r}, y]^2 - 
   720*y^3*G[{1}, y]^3*G[{r}, y]^2 + 840*y^4*G[{1}, y]^3*G[{r}, y]^2 + 
   300*G[{r}, y]^3 - 1320*y*G[{r}, y]^3 + 1620*y^2*G[{r}, y]^3 - 
   1320*y^3*G[{r}, y]^3 + 300*y^4*G[{r}, y]^3 - 120*G[{1}, y]*G[{r}, y]^3 + 
   240*y^2*G[{1}, y]*G[{r}, y]^3 - 120*y^4*G[{1}, y]*G[{r}, y]^3 + 
   480*G[{1}, y]^2*G[{r}, y]^3 - 960*y^2*G[{1}, y]^2*G[{r}, y]^3 + 
   480*y^4*G[{1}, y]^2*G[{r}, y]^3 - 480*Pi^2*y*G[{0, -1}, y] + 
   960*Pi^2*y^2*G[{0, -1}, y] - 480*Pi^2*y^3*G[{0, -1}, y] + 
   5040*G[{0}, y]*G[{0, -1}, y] - 360*Pi^2*G[{0}, y]*G[{0, -1}, y] + 
   10080*y*G[{0}, y]*G[{0, -1}, y] - 480*Pi^2*y^2*G[{0}, y]*G[{0, -1}, y] - 
   10080*y^3*G[{0}, y]*G[{0, -1}, y] - 5040*y^4*G[{0}, y]*G[{0, -1}, y] + 
   840*Pi^2*y^4*G[{0}, y]*G[{0, -1}, y] - 4320*G[{-1}, y]*G[{0}, y]*
    G[{0, -1}, y] - 17280*y*G[{-1}, y]*G[{0}, y]*G[{0, -1}, y] + 
   17280*y^3*G[{-1}, y]*G[{0}, y]*G[{0, -1}, y] + 
   4320*y^4*G[{-1}, y]*G[{0}, y]*G[{0, -1}, y] - 8640*G[{-1}, y]^2*G[{0}, y]*
    G[{0, -1}, y] + 8640*y^4*G[{-1}, y]^2*G[{0}, y]*G[{0, -1}, y] - 
   2520*G[{0}, y]^2*G[{0, -1}, y] - 5760*y*G[{0}, y]^2*G[{0, -1}, y] - 
   8640*y^2*G[{0}, y]^2*G[{0, -1}, y] + 14400*y^3*G[{0}, y]^2*G[{0, -1}, y] + 
   2520*y^4*G[{0}, y]^2*G[{0, -1}, y] - 10080*G[{-1}, y]*G[{0}, y]^2*
    G[{0, -1}, y] + 10080*y^4*G[{-1}, y]*G[{0}, y]^2*G[{0, -1}, y] - 
   120*G[{0}, y]^3*G[{0, -1}, y] - 1920*y^2*G[{0}, y]^3*G[{0, -1}, y] + 
   2040*y^4*G[{0}, y]^3*G[{0, -1}, y] + 480*Pi^2*G[{1}, y]*G[{0, -1}, y] - 
   960*Pi^2*y^2*G[{1}, y]*G[{0, -1}, y] + 480*Pi^2*y^4*G[{1}, y]*
    G[{0, -1}, y] - 4320*G[{0}, y]^2*G[{1}, y]*G[{0, -1}, y] + 
   8640*y^2*G[{0}, y]^2*G[{1}, y]*G[{0, -1}, y] - 
   4320*y^4*G[{0}, y]^2*G[{1}, y]*G[{0, -1}, y] - 
   4320*G[{0}, y]*G[{0, -1}, y]^2 + 8640*y^2*G[{0}, y]*G[{0, -1}, y]^2 - 
   4320*y^4*G[{0}, y]*G[{0, -1}, y]^2 + 2160*G[{0, 1}, y] + 
   420*Pi^2*G[{0, 1}, y] - 13080*y*G[{0, 1}, y] + 21840*y^2*G[{0, 1}, y] + 
   1320*Pi^2*y^2*G[{0, 1}, y] - 13080*y^3*G[{0, 1}, y] - 
   1440*Pi^2*y^3*G[{0, 1}, y] + 2160*y^4*G[{0, 1}, y] - 
   300*Pi^2*y^4*G[{0, 1}, y] + 960*Pi^2*G[{-1}, y]*G[{0, 1}, y] - 
   960*Pi^2*y^4*G[{-1}, y]*G[{0, 1}, y] + 6360*G[{0}, y]*G[{0, 1}, y] - 
   600*Pi^2*G[{0}, y]*G[{0, 1}, y] + 12720*y*G[{0}, y]*G[{0, 1}, y] - 
   960*Pi^2*y*G[{0}, y]*G[{0, 1}, y] - 20520*y^2*G[{0}, y]*G[{0, 1}, y] + 
   960*Pi^2*y^2*G[{0}, y]*G[{0, 1}, y] + 240*y^3*G[{0}, y]*G[{0, 1}, y] - 
   960*Pi^2*y^3*G[{0}, y]*G[{0, 1}, y] - 1320*y^4*G[{0}, y]*G[{0, 1}, y] + 
   1560*Pi^2*y^4*G[{0}, y]*G[{0, 1}, y] - 4320*G[{-1}, y]*G[{0}, y]*
    G[{0, 1}, y] - 17280*y*G[{-1}, y]*G[{0}, y]*G[{0, 1}, y] + 
   17280*y^3*G[{-1}, y]*G[{0}, y]*G[{0, 1}, y] + 
   4320*y^4*G[{-1}, y]*G[{0}, y]*G[{0, 1}, y] - 8640*G[{-1}, y]^2*G[{0}, y]*
    G[{0, 1}, y] + 8640*y^4*G[{-1}, y]^2*G[{0}, y]*G[{0, 1}, y] - 
   1980*G[{0}, y]^2*G[{0, 1}, y] - 3600*y*G[{0}, y]^2*G[{0, 1}, y] - 
   1080*y^2*G[{0}, y]^2*G[{0, 1}, y] + 7920*y^3*G[{0}, y]^2*G[{0, 1}, y] - 
   1260*y^4*G[{0}, y]^2*G[{0, 1}, y] - 4320*G[{-1}, y]*G[{0}, y]^2*
    G[{0, 1}, y] + 4320*y^4*G[{-1}, y]*G[{0}, y]^2*G[{0, 1}, y] - 
   120*G[{0}, y]^3*G[{0, 1}, y] + 1440*y*G[{0}, y]^3*G[{0, 1}, y] - 
   1440*y^2*G[{0}, y]^3*G[{0, 1}, y] + 1440*y^3*G[{0}, y]^3*G[{0, 1}, y] - 
   1320*y^4*G[{0}, y]^3*G[{0, 1}, y] - 13440*G[{1}, y]*G[{0, 1}, y] + 
   1920*Pi^2*G[{1}, y]*G[{0, 1}, y] + 45120*y*G[{1}, y]*G[{0, 1}, y] - 
   480*Pi^2*y*G[{1}, y]*G[{0, 1}, y] - 63360*y^2*G[{1}, y]*G[{0, 1}, y] - 
   2880*Pi^2*y^2*G[{1}, y]*G[{0, 1}, y] + 45120*y^3*G[{1}, y]*G[{0, 1}, y] - 
   480*Pi^2*y^3*G[{1}, y]*G[{0, 1}, y] - 13440*y^4*G[{1}, y]*G[{0, 1}, y] + 
   1920*Pi^2*y^4*G[{1}, y]*G[{0, 1}, y] - 2160*G[{0}, y]*G[{1}, y]*
    G[{0, 1}, y] + 5760*y*G[{0}, y]*G[{1}, y]*G[{0, 1}, y] - 
   5760*y^2*G[{0}, y]*G[{1}, y]*G[{0, 1}, y] + 2880*y^3*G[{0}, y]*G[{1}, y]*
    G[{0, 1}, y] - 720*y^4*G[{0}, y]*G[{1}, y]*G[{0, 1}, y] - 
   4320*G[{0}, y]^2*G[{1}, y]*G[{0, 1}, y] + 7200*y*G[{0}, y]^2*G[{1}, y]*
    G[{0, 1}, y] - 5760*y^2*G[{0}, y]^2*G[{1}, y]*G[{0, 1}, y] + 
   7200*y^3*G[{0}, y]^2*G[{1}, y]*G[{0, 1}, y] - 
   4320*y^4*G[{0}, y]^2*G[{1}, y]*G[{0, 1}, y] + 
   360*G[{1}, y]^2*G[{0, 1}, y] + 15120*y*G[{1}, y]^2*G[{0, 1}, y] - 
   30960*y^2*G[{1}, y]^2*G[{0, 1}, y] + 15120*y^3*G[{1}, y]^2*G[{0, 1}, y] + 
   360*y^4*G[{1}, y]^2*G[{0, 1}, y] + 3600*G[{0}, y]*G[{1}, y]^2*
    G[{0, 1}, y] - 1440*y*G[{0}, y]*G[{1}, y]^2*G[{0, 1}, y] - 
   4320*y^2*G[{0}, y]*G[{1}, y]^2*G[{0, 1}, y] - 
   1440*y^3*G[{0}, y]*G[{1}, y]^2*G[{0, 1}, y] + 
   3600*y^4*G[{0}, y]*G[{1}, y]^2*G[{0, 1}, y] + 
   2640*G[{1}, y]^3*G[{0, 1}, y] - 1440*y*G[{1}, y]^3*G[{0, 1}, y] - 
   2400*y^2*G[{1}, y]^3*G[{0, 1}, y] - 1440*y^3*G[{1}, y]^3*G[{0, 1}, y] + 
   2640*y^4*G[{1}, y]^3*G[{0, 1}, y] + 5400*G[{r}, y]*G[{0, 1}, y] - 
   23760*y*G[{r}, y]*G[{0, 1}, y] + 29160*y^2*G[{r}, y]*G[{0, 1}, y] - 
   23760*y^3*G[{r}, y]*G[{0, 1}, y] + 5400*y^4*G[{r}, y]*G[{0, 1}, y] - 
   2160*G[{1}, y]*G[{r}, y]*G[{0, 1}, y] + 4320*y^2*G[{1}, y]*G[{r}, y]*
    G[{0, 1}, y] - 2160*y^4*G[{1}, y]*G[{r}, y]*G[{0, 1}, y] + 
   8640*G[{1}, y]^2*G[{r}, y]*G[{0, 1}, y] - 17280*y^2*G[{1}, y]^2*G[{r}, y]*
    G[{0, 1}, y] + 8640*y^4*G[{1}, y]^2*G[{r}, y]*G[{0, 1}, y] - 
   10080*G[{0}, y]*G[{0, -1}, y]*G[{0, 1}, y] + 
   17280*y^2*G[{0}, y]*G[{0, -1}, y]*G[{0, 1}, y] - 
   7200*y^4*G[{0}, y]*G[{0, -1}, y]*G[{0, 1}, y] + 1080*G[{0, 1}, y]^2 + 
   4320*y*G[{0, 1}, y]^2 + 2160*y^2*G[{0, 1}, y]^2 - 
   4320*y^3*G[{0, 1}, y]^2 - 3240*y^4*G[{0, 1}, y]^2 + 
   5760*G[{-1}, y]*G[{0, 1}, y]^2 - 5760*y^4*G[{-1}, y]*G[{0, 1}, y]^2 - 
   720*G[{0}, y]*G[{0, 1}, y]^2 - 2880*y*G[{0}, y]*G[{0, 1}, y]^2 + 
   11520*y^2*G[{0}, y]*G[{0, 1}, y]^2 - 2880*y^3*G[{0}, y]*G[{0, 1}, y]^2 - 
   5040*y^4*G[{0}, y]*G[{0, 1}, y]^2 + 8640*G[{1}, y]*G[{0, 1}, y]^2 - 
   17280*y^2*G[{1}, y]*G[{0, 1}, y]^2 + 8640*y^4*G[{1}, y]*G[{0, 1}, y]^2 - 
   3240*G[{0, r}, y] - 180*Pi^2*G[{0, r}, y] + 10140*y*G[{0, r}, y] - 
   1080*Pi^2*y*G[{0, r}, y] - 10920*y^2*G[{0, r}, y] - 
   180*Pi^2*y^2*G[{0, r}, y] + 2940*y^3*G[{0, r}, y] + 
   1080*Pi^2*y^3*G[{0, r}, y] + 1080*y^4*G[{0, r}, y] + 
   360*Pi^2*y^4*G[{0, r}, y] + 5040*G[{-1}, y]*G[{0, r}, y] - 
   1080*Pi^2*G[{-1}, y]*G[{0, r}, y] + 10080*y*G[{-1}, y]*G[{0, r}, y] - 
   10080*y^3*G[{-1}, y]*G[{0, r}, y] - 5040*y^4*G[{-1}, y]*G[{0, r}, y] + 
   1080*Pi^2*y^4*G[{-1}, y]*G[{0, r}, y] - 2160*G[{-1}, y]^2*G[{0, r}, y] - 
   8640*y*G[{-1}, y]^2*G[{0, r}, y] + 8640*y^3*G[{-1}, y]^2*G[{0, r}, y] + 
   2160*y^4*G[{-1}, y]^2*G[{0, r}, y] - 2880*G[{-1}, y]^3*G[{0, r}, y] + 
   2880*y^4*G[{-1}, y]^3*G[{0, r}, y] - 900*G[{0}, y]*G[{0, r}, y] + 
   3960*y*G[{0}, y]*G[{0, r}, y] - 4860*y^2*G[{0}, y]*G[{0, r}, y] + 
   3960*y^3*G[{0}, y]*G[{0, r}, y] - 900*y^4*G[{0}, y]*G[{0, r}, y] - 
   180*G[{0}, y]^2*G[{0, r}, y] - 1080*y*G[{0}, y]^2*G[{0, r}, y] - 
   180*y^2*G[{0}, y]^2*G[{0, r}, y] + 1080*y^3*G[{0}, y]^2*G[{0, r}, y] + 
   360*y^4*G[{0}, y]^2*G[{0, r}, y] - 1080*G[{-1}, y]*G[{0}, y]^2*
    G[{0, r}, y] + 1080*y^4*G[{-1}, y]*G[{0}, y]^2*G[{0, r}, y] + 
   7800*G[{1}, y]*G[{0, r}, y] - 720*Pi^2*G[{1}, y]*G[{0, r}, y] - 
   24720*y*G[{1}, y]*G[{0, r}, y] + 31680*y^2*G[{1}, y]*G[{0, r}, y] + 
   1440*Pi^2*y^2*G[{1}, y]*G[{0, r}, y] - 20400*y^3*G[{1}, y]*G[{0, r}, y] + 
   5640*y^4*G[{1}, y]*G[{0, r}, y] - 720*Pi^2*y^4*G[{1}, y]*G[{0, r}, y] + 
   360*G[{0}, y]*G[{1}, y]*G[{0, r}, y] - 720*y^2*G[{0}, y]*G[{1}, y]*
    G[{0, r}, y] + 360*y^4*G[{0}, y]*G[{1}, y]*G[{0, r}, y] - 
   720*G[{0}, y]^2*G[{1}, y]*G[{0, r}, y] + 1440*y^2*G[{0}, y]^2*G[{1}, y]*
    G[{0, r}, y] - 720*y^4*G[{0}, y]^2*G[{1}, y]*G[{0, r}, y] - 
   720*G[{1}, y]^2*G[{0, r}, y] - 6480*y*G[{1}, y]^2*G[{0, r}, y] + 
   15480*y^2*G[{1}, y]^2*G[{0, r}, y] - 8640*y^3*G[{1}, y]^2*G[{0, r}, y] + 
   360*y^4*G[{1}, y]^2*G[{0, r}, y] - 1440*G[{0}, y]*G[{1}, y]^2*
    G[{0, r}, y] + 2880*y^2*G[{0}, y]*G[{1}, y]^2*G[{0, r}, y] - 
   1440*y^4*G[{0}, y]*G[{1}, y]^2*G[{0, r}, y] - 
   1320*G[{1}, y]^3*G[{0, r}, y] + 720*y*G[{1}, y]^3*G[{0, r}, y] + 
   1200*y^2*G[{1}, y]^3*G[{0, r}, y] + 720*y^3*G[{1}, y]^3*G[{0, r}, y] - 
   1320*y^4*G[{1}, y]^3*G[{0, r}, y] - 2700*G[{r}, y]*G[{0, r}, y] + 
   11880*y*G[{r}, y]*G[{0, r}, y] - 14580*y^2*G[{r}, y]*G[{0, r}, y] + 
   11880*y^3*G[{r}, y]*G[{0, r}, y] - 2700*y^4*G[{r}, y]*G[{0, r}, y] + 
   1080*G[{1}, y]*G[{r}, y]*G[{0, r}, y] - 2160*y^2*G[{1}, y]*G[{r}, y]*
    G[{0, r}, y] + 1080*y^4*G[{1}, y]*G[{r}, y]*G[{0, r}, y] - 
   4320*G[{1}, y]^2*G[{r}, y]*G[{0, r}, y] + 8640*y^2*G[{1}, y]^2*G[{r}, y]*
    G[{0, r}, y] - 4320*y^4*G[{1}, y]^2*G[{r}, y]*G[{0, r}, y] - 
   8640*y*G[{0, -1}, y]*G[{0, r}, y] + 17280*y^2*G[{0, -1}, y]*G[{0, r}, y] - 
   8640*y^3*G[{0, -1}, y]*G[{0, r}, y] - 2160*G[{0}, y]*G[{0, -1}, y]*
    G[{0, r}, y] + 2160*y^4*G[{0}, y]*G[{0, -1}, y]*G[{0, r}, y] + 
   8640*G[{1}, y]*G[{0, -1}, y]*G[{0, r}, y] - 17280*y^2*G[{1}, y]*
    G[{0, -1}, y]*G[{0, r}, y] + 8640*y^4*G[{1}, y]*G[{0, -1}, y]*
    G[{0, r}, y] - 2160*G[{0, 1}, y]*G[{0, r}, y] - 
   12960*y*G[{0, 1}, y]*G[{0, r}, y] - 2160*y^2*G[{0, 1}, y]*G[{0, r}, y] + 
   12960*y^3*G[{0, 1}, y]*G[{0, r}, y] + 4320*y^4*G[{0, 1}, y]*G[{0, r}, y] - 
   12960*G[{-1}, y]*G[{0, 1}, y]*G[{0, r}, y] + 
   12960*y^4*G[{-1}, y]*G[{0, 1}, y]*G[{0, r}, y] - 
   8640*G[{1}, y]*G[{0, 1}, y]*G[{0, r}, y] + 17280*y^2*G[{1}, y]*
    G[{0, 1}, y]*G[{0, r}, y] - 8640*y^4*G[{1}, y]*G[{0, 1}, y]*
    G[{0, r}, y] + 540*G[{0, r}, y]^2 + 3240*y*G[{0, r}, y]^2 + 
   540*y^2*G[{0, r}, y]^2 - 3240*y^3*G[{0, r}, y]^2 - 
   1080*y^4*G[{0, r}, y]^2 + 3240*G[{-1}, y]*G[{0, r}, y]^2 - 
   3240*y^4*G[{-1}, y]*G[{0, r}, y]^2 + 2160*G[{1}, y]*G[{0, r}, y]^2 - 
   4320*y^2*G[{1}, y]*G[{0, r}, y]^2 + 2160*y^4*G[{1}, y]*G[{0, r}, y]^2 - 
   2160*G[{r, 1}, y] + 180*Pi^2*G[{r, 1}, y] + 13080*y*G[{r, 1}, y] - 
   21840*y^2*G[{r, 1}, y] - 360*Pi^2*y^2*G[{r, 1}, y] + 
   13080*y^3*G[{r, 1}, y] - 2160*y^4*G[{r, 1}, y] + 
   180*Pi^2*y^4*G[{r, 1}, y] - 1800*G[{0}, y]*G[{r, 1}, y] + 
   7920*y*G[{0}, y]*G[{r, 1}, y] - 9720*y^2*G[{0}, y]*G[{r, 1}, y] + 
   7920*y^3*G[{0}, y]*G[{r, 1}, y] - 1800*y^4*G[{0}, y]*G[{r, 1}, y] + 
   180*G[{0}, y]^2*G[{r, 1}, y] - 360*y^2*G[{0}, y]^2*G[{r, 1}, y] + 
   180*y^4*G[{0}, y]^2*G[{r, 1}, y] + 13440*G[{1}, y]*G[{r, 1}, y] - 
   1440*Pi^2*G[{1}, y]*G[{r, 1}, y] - 45120*y*G[{1}, y]*G[{r, 1}, y] + 
   63360*y^2*G[{1}, y]*G[{r, 1}, y] + 2880*Pi^2*y^2*G[{1}, y]*G[{r, 1}, y] - 
   45120*y^3*G[{1}, y]*G[{r, 1}, y] + 13440*y^4*G[{1}, y]*G[{r, 1}, y] - 
   1440*Pi^2*y^4*G[{1}, y]*G[{r, 1}, y] + 720*G[{0}, y]*G[{1}, y]*
    G[{r, 1}, y] - 1440*y^2*G[{0}, y]*G[{1}, y]*G[{r, 1}, y] + 
   720*y^4*G[{0}, y]*G[{1}, y]*G[{r, 1}, y] - 1440*G[{0}, y]^2*G[{1}, y]*
    G[{r, 1}, y] + 2880*y^2*G[{0}, y]^2*G[{1}, y]*G[{r, 1}, y] - 
   1440*y^4*G[{0}, y]^2*G[{1}, y]*G[{r, 1}, y] - 
   360*G[{1}, y]^2*G[{r, 1}, y] - 15120*y*G[{1}, y]^2*G[{r, 1}, y] + 
   30960*y^2*G[{1}, y]^2*G[{r, 1}, y] - 15120*y^3*G[{1}, y]^2*G[{r, 1}, y] - 
   360*y^4*G[{1}, y]^2*G[{r, 1}, y] - 2880*G[{0}, y]*G[{1}, y]^2*
    G[{r, 1}, y] + 5760*y^2*G[{0}, y]*G[{1}, y]^2*G[{r, 1}, y] - 
   2880*y^4*G[{0}, y]*G[{1}, y]^2*G[{r, 1}, y] - 
   2640*G[{1}, y]^3*G[{r, 1}, y] + 1440*y*G[{1}, y]^3*G[{r, 1}, y] + 
   2400*y^2*G[{1}, y]^3*G[{r, 1}, y] + 1440*y^3*G[{1}, y]^3*G[{r, 1}, y] - 
   2640*y^4*G[{1}, y]^3*G[{r, 1}, y] + 5400*G[{r}, y]*G[{r, 1}, y] - 
   32400*y*G[{r}, y]*G[{r, 1}, y] + 51480*y^2*G[{r}, y]*G[{r, 1}, y] - 
   32400*y^3*G[{r}, y]*G[{r, 1}, y] + 5400*y^4*G[{r}, y]*G[{r, 1}, y] - 
   21600*y*G[{1}, y]*G[{r}, y]*G[{r, 1}, y] + 43200*y^2*G[{1}, y]*G[{r}, y]*
    G[{r, 1}, y] - 21600*y^3*G[{1}, y]*G[{r}, y]*G[{r, 1}, y] - 
   2160*G[{1}, y]^2*G[{r}, y]*G[{r, 1}, y] + 4320*y*G[{1}, y]^2*G[{r}, y]*
    G[{r, 1}, y] - 4320*y^2*G[{1}, y]^2*G[{r}, y]*G[{r, 1}, y] + 
   4320*y^3*G[{1}, y]^2*G[{r}, y]*G[{r, 1}, y] - 
   2160*y^4*G[{1}, y]^2*G[{r}, y]*G[{r, 1}, y] + 
   360*G[{r}, y]^2*G[{r, 1}, y] - 720*y^2*G[{r}, y]^2*G[{r, 1}, y] + 
   360*y^4*G[{r}, y]^2*G[{r, 1}, y] - 2880*G[{1}, y]*G[{r}, y]^2*
    G[{r, 1}, y] + 5760*y^2*G[{1}, y]*G[{r}, y]^2*G[{r, 1}, y] - 
   2880*y^4*G[{1}, y]*G[{r}, y]^2*G[{r, 1}, y] + 
   2160*G[{0, 1}, y]*G[{r, 1}, y] - 4320*y^2*G[{0, 1}, y]*G[{r, 1}, y] + 
   2160*y^4*G[{0, 1}, y]*G[{r, 1}, y] - 17280*G[{1}, y]*G[{0, 1}, y]*
    G[{r, 1}, y] + 34560*y^2*G[{1}, y]*G[{0, 1}, y]*G[{r, 1}, y] - 
   17280*y^4*G[{1}, y]*G[{0, 1}, y]*G[{r, 1}, y] - 
   1080*G[{0, r}, y]*G[{r, 1}, y] + 2160*y^2*G[{0, r}, y]*G[{r, 1}, y] - 
   1080*y^4*G[{0, r}, y]*G[{r, 1}, y] + 8640*G[{1}, y]*G[{0, r}, y]*
    G[{r, 1}, y] - 17280*y^2*G[{1}, y]*G[{0, r}, y]*G[{r, 1}, y] + 
   8640*y^4*G[{1}, y]*G[{0, r}, y]*G[{r, 1}, y] - 1080*G[{r, 1}, y]^2 + 
   2160*y^2*G[{r, 1}, y]^2 - 1080*y^4*G[{r, 1}, y]^2 + 
   8640*G[{1}, y]*G[{r, 1}, y]^2 - 17280*y^2*G[{1}, y]*G[{r, 1}, y]^2 + 
   8640*y^4*G[{1}, y]*G[{r, 1}, y]^2 - 480*Pi^2*G[{0, -1, -1}, y] + 
   960*Pi^2*y^2*G[{0, -1, -1}, y] - 480*Pi^2*y^4*G[{0, -1, -1}, y] + 
   4320*G[{0}, y]*G[{0, -1, -1}, y] + 17280*y*G[{0}, y]*G[{0, -1, -1}, y] - 
   17280*y^3*G[{0}, y]*G[{0, -1, -1}, y] - 4320*y^4*G[{0}, y]*
    G[{0, -1, -1}, y] + 17280*G[{-1}, y]*G[{0}, y]*G[{0, -1, -1}, y] - 
   17280*y^4*G[{-1}, y]*G[{0}, y]*G[{0, -1, -1}, y] + 
   14400*G[{0}, y]^2*G[{0, -1, -1}, y] - 8640*y^2*G[{0}, y]^2*
    G[{0, -1, -1}, y] - 5760*y^4*G[{0}, y]^2*G[{0, -1, -1}, y] - 
   8640*G[{0, r}, y]*G[{0, -1, -1}, y] + 17280*y^2*G[{0, r}, y]*
    G[{0, -1, -1}, y] - 8640*y^4*G[{0, r}, y]*G[{0, -1, -1}, y] - 
   1440*Pi^2*G[{0, -1, 1}, y] + 960*Pi^2*y^2*G[{0, -1, 1}, y] + 
   480*Pi^2*y^4*G[{0, -1, 1}, y] + 4320*G[{0}, y]*G[{0, -1, 1}, y] + 
   17280*y*G[{0}, y]*G[{0, -1, 1}, y] - 17280*y^3*G[{0}, y]*
    G[{0, -1, 1}, y] - 4320*y^4*G[{0}, y]*G[{0, -1, 1}, y] + 
   17280*G[{-1}, y]*G[{0}, y]*G[{0, -1, 1}, y] - 
   17280*y^4*G[{-1}, y]*G[{0}, y]*G[{0, -1, 1}, y] + 
   8640*G[{0}, y]^2*G[{0, -1, 1}, y] - 8640*y^2*G[{0}, y]^2*
    G[{0, -1, 1}, y] - 11520*G[{0, 1}, y]*G[{0, -1, 1}, y] + 
   11520*y^4*G[{0, 1}, y]*G[{0, -1, 1}, y] - 2880*G[{0, r}, y]*
    G[{0, -1, 1}, y] + 17280*y^2*G[{0, r}, y]*G[{0, -1, 1}, y] - 
   14400*y^4*G[{0, r}, y]*G[{0, -1, 1}, y] - 5040*G[{0, -1, r}, y] + 
   1080*Pi^2*G[{0, -1, r}, y] - 10080*y*G[{0, -1, r}, y] + 
   10080*y^3*G[{0, -1, r}, y] + 5040*y^4*G[{0, -1, r}, y] - 
   1080*Pi^2*y^4*G[{0, -1, r}, y] + 4320*G[{-1}, y]*G[{0, -1, r}, y] + 
   17280*y*G[{-1}, y]*G[{0, -1, r}, y] - 17280*y^3*G[{-1}, y]*
    G[{0, -1, r}, y] - 4320*y^4*G[{-1}, y]*G[{0, -1, r}, y] + 
   8640*G[{-1}, y]^2*G[{0, -1, r}, y] - 8640*y^4*G[{-1}, y]^2*
    G[{0, -1, r}, y] + 1080*G[{0}, y]^2*G[{0, -1, r}, y] - 
   1080*y^4*G[{0}, y]^2*G[{0, -1, r}, y] + 12960*G[{0, 1}, y]*
    G[{0, -1, r}, y] - 12960*y^4*G[{0, 1}, y]*G[{0, -1, r}, y] - 
   6480*G[{0, r}, y]*G[{0, -1, r}, y] + 6480*y^4*G[{0, r}, y]*
    G[{0, -1, r}, y] - 5040*G[{0, 0, -1}, y] + 360*Pi^2*G[{0, 0, -1}, y] - 
   10080*y*G[{0, 0, -1}, y] + 960*Pi^2*y^2*G[{0, 0, -1}, y] + 
   10080*y^3*G[{0, 0, -1}, y] + 5040*y^4*G[{0, 0, -1}, y] - 
   1320*Pi^2*y^4*G[{0, 0, -1}, y] + 4320*G[{-1}, y]*G[{0, 0, -1}, y] + 
   17280*y*G[{-1}, y]*G[{0, 0, -1}, y] - 17280*y^3*G[{-1}, y]*
    G[{0, 0, -1}, y] - 4320*y^4*G[{-1}, y]*G[{0, 0, -1}, y] + 
   8640*G[{-1}, y]^2*G[{0, 0, -1}, y] - 8640*y^4*G[{-1}, y]^2*
    G[{0, 0, -1}, y] + 7200*G[{0}, y]*G[{0, 0, -1}, y] + 
   11520*y*G[{0}, y]*G[{0, 0, -1}, y] + 34560*y^2*G[{0}, y]*
    G[{0, 0, -1}, y] - 46080*y^3*G[{0}, y]*G[{0, 0, -1}, y] - 
   7200*y^4*G[{0}, y]*G[{0, 0, -1}, y] + 28800*G[{-1}, y]*G[{0}, y]*
    G[{0, 0, -1}, y] - 28800*y^4*G[{-1}, y]*G[{0}, y]*G[{0, 0, -1}, y] + 
   360*G[{0}, y]^2*G[{0, 0, -1}, y] + 11520*y^2*G[{0}, y]^2*
    G[{0, 0, -1}, y] - 11880*y^4*G[{0}, y]^2*G[{0, 0, -1}, y] + 
   17280*G[{0}, y]*G[{1}, y]*G[{0, 0, -1}, y] - 34560*y^2*G[{0}, y]*G[{1}, y]*
    G[{0, 0, -1}, y] + 17280*y^4*G[{0}, y]*G[{1}, y]*G[{0, 0, -1}, y] + 
   8640*G[{0, -1}, y]*G[{0, 0, -1}, y] - 17280*y^2*G[{0, -1}, y]*
    G[{0, 0, -1}, y] + 8640*y^4*G[{0, -1}, y]*G[{0, 0, -1}, y] + 
   8640*G[{0, 1}, y]*G[{0, 0, -1}, y] - 17280*y^2*G[{0, 1}, y]*
    G[{0, 0, -1}, y] + 8640*y^4*G[{0, 1}, y]*G[{0, 0, -1}, y] - 
   6360*G[{0, 0, 1}, y] + 360*Pi^2*G[{0, 0, 1}, y] - 
   21360*y*G[{0, 0, 1}, y] + 1440*Pi^2*y*G[{0, 0, 1}, y] + 
   23040*y^2*G[{0, 0, 1}, y] - 720*Pi^2*y^2*G[{0, 0, 1}, y] + 
   10800*y^3*G[{0, 0, 1}, y] + 1440*Pi^2*y^3*G[{0, 0, 1}, y] + 
   3960*y^4*G[{0, 0, 1}, y] - 2520*Pi^2*y^4*G[{0, 0, 1}, y] + 
   4320*G[{-1}, y]*G[{0, 0, 1}, y] + 17280*y*G[{-1}, y]*G[{0, 0, 1}, y] - 
   17280*y^3*G[{-1}, y]*G[{0, 0, 1}, y] - 4320*y^4*G[{-1}, y]*
    G[{0, 0, 1}, y] + 8640*G[{-1}, y]^2*G[{0, 0, 1}, y] - 
   8640*y^4*G[{-1}, y]^2*G[{0, 0, 1}, y] + 6120*G[{0}, y]*G[{0, 0, 1}, y] + 
   7200*y*G[{0}, y]*G[{0, 0, 1}, y] + 23040*y^2*G[{0}, y]*G[{0, 0, 1}, y] - 
   36000*y^3*G[{0}, y]*G[{0, 0, 1}, y] - 360*y^4*G[{0}, y]*G[{0, 0, 1}, y] + 
   18720*G[{-1}, y]*G[{0}, y]*G[{0, 0, 1}, y] - 
   18720*y^4*G[{-1}, y]*G[{0}, y]*G[{0, 0, 1}, y] - 
   6480*y*G[{0}, y]^2*G[{0, 0, 1}, y] + 10080*y^2*G[{0}, y]^2*
    G[{0, 0, 1}, y] - 6480*y^3*G[{0}, y]^2*G[{0, 0, 1}, y] + 
   2880*y^4*G[{0}, y]^2*G[{0, 0, 1}, y] + 1440*G[{1}, y]*G[{0, 0, 1}, y] - 
   15840*y*G[{1}, y]*G[{0, 0, 1}, y] + 32400*y^2*G[{1}, y]*G[{0, 0, 1}, y] - 
   23040*y^3*G[{1}, y]*G[{0, 0, 1}, y] + 5040*y^4*G[{1}, y]*G[{0, 0, 1}, y] + 
   11520*G[{0}, y]*G[{1}, y]*G[{0, 0, 1}, y] - 8640*y*G[{0}, y]*G[{1}, y]*
    G[{0, 0, 1}, y] - 5760*y^2*G[{0}, y]*G[{1}, y]*G[{0, 0, 1}, y] - 
   8640*y^3*G[{0}, y]*G[{1}, y]*G[{0, 0, 1}, y] + 
   11520*y^4*G[{0}, y]*G[{1}, y]*G[{0, 0, 1}, y] - 
   16200*G[{1}, y]^2*G[{0, 0, 1}, y] + 3600*y*G[{1}, y]^2*G[{0, 0, 1}, y] + 
   25200*y^2*G[{1}, y]^2*G[{0, 0, 1}, y] + 3600*y^3*G[{1}, y]^2*
    G[{0, 0, 1}, y] - 16200*y^4*G[{1}, y]^2*G[{0, 0, 1}, y] + 
   2880*G[{0, -1}, y]*G[{0, 0, 1}, y] - 17280*y^2*G[{0, -1}, y]*
    G[{0, 0, 1}, y] + 14400*y^4*G[{0, -1}, y]*G[{0, 0, 1}, y] - 
   10800*G[{0, 1}, y]*G[{0, 0, 1}, y] - 5760*y*G[{0, 1}, y]*G[{0, 0, 1}, y] - 
   2880*y^2*G[{0, 1}, y]*G[{0, 0, 1}, y] - 5760*y^3*G[{0, 1}, y]*
    G[{0, 0, 1}, y] + 25200*y^4*G[{0, 1}, y]*G[{0, 0, 1}, y] + 
   900*G[{0, 0, r}, y] - 2880*y*G[{0, 0, r}, y] - 3960*y^2*G[{0, 0, r}, y] + 
   360*Pi^2*y^2*G[{0, 0, r}, y] - 4800*y^3*G[{0, 0, r}, y] + 
   5700*y^4*G[{0, 0, r}, y] - 360*Pi^2*y^4*G[{0, 0, r}, y] + 
   2160*G[{-1}, y]*G[{0, 0, r}, y] + 8640*y*G[{-1}, y]*G[{0, 0, r}, y] - 
   8640*y^3*G[{-1}, y]*G[{0, 0, r}, y] - 2160*y^4*G[{-1}, y]*
    G[{0, 0, r}, y] + 4320*G[{-1}, y]^2*G[{0, 0, r}, y] - 
   4320*y^4*G[{-1}, y]^2*G[{0, 0, r}, y] + 720*G[{0}, y]*G[{0, 0, r}, y] + 
   4320*y*G[{0}, y]*G[{0, 0, r}, y] + 720*y^2*G[{0}, y]*G[{0, 0, r}, y] - 
   4320*y^3*G[{0}, y]*G[{0, 0, r}, y] - 1440*y^4*G[{0}, y]*G[{0, 0, r}, y] + 
   4320*G[{-1}, y]*G[{0}, y]*G[{0, 0, r}, y] - 4320*y^4*G[{-1}, y]*G[{0}, y]*
    G[{0, 0, r}, y] + 360*y^2*G[{0}, y]^2*G[{0, 0, r}, y] - 
   360*y^4*G[{0}, y]^2*G[{0, 0, r}, y] - 4320*G[{1}, y]*G[{0, 0, r}, y] + 
   15840*y*G[{1}, y]*G[{0, 0, r}, y] - 26640*y^2*G[{1}, y]*G[{0, 0, r}, y] + 
   23040*y^3*G[{1}, y]*G[{0, 0, r}, y] - 7920*y^4*G[{1}, y]*G[{0, 0, r}, y] + 
   2880*G[{0}, y]*G[{1}, y]*G[{0, 0, r}, y] - 5760*y^2*G[{0}, y]*G[{1}, y]*
    G[{0, 0, r}, y] + 2880*y^4*G[{0}, y]*G[{1}, y]*G[{0, 0, r}, y] + 
   6120*G[{1}, y]^2*G[{0, 0, r}, y] + 2160*y*G[{1}, y]^2*G[{0, 0, r}, y] - 
   16560*y^2*G[{1}, y]^2*G[{0, 0, r}, y] + 2160*y^3*G[{1}, y]^2*
    G[{0, 0, r}, y] + 6120*y^4*G[{1}, y]^2*G[{0, 0, r}, y] + 
   10080*G[{0, -1}, y]*G[{0, 0, r}, y] - 8640*y^2*G[{0, -1}, y]*
    G[{0, 0, r}, y] - 1440*y^4*G[{0, -1}, y]*G[{0, 0, r}, y] + 
   15120*G[{0, 1}, y]*G[{0, 0, r}, y] + 5760*y*G[{0, 1}, y]*G[{0, 0, r}, y] - 
   23040*y^2*G[{0, 1}, y]*G[{0, 0, r}, y] + 5760*y^3*G[{0, 1}, y]*
    G[{0, 0, r}, y] - 3600*y^4*G[{0, 1}, y]*G[{0, 0, r}, y] - 
   1440*Pi^2*G[{0, 1, -1}, y] + 960*Pi^2*y^2*G[{0, 1, -1}, y] + 
   480*Pi^2*y^4*G[{0, 1, -1}, y] + 4320*G[{0}, y]*G[{0, 1, -1}, y] + 
   17280*y*G[{0}, y]*G[{0, 1, -1}, y] - 17280*y^3*G[{0}, y]*
    G[{0, 1, -1}, y] - 4320*y^4*G[{0}, y]*G[{0, 1, -1}, y] + 
   17280*G[{-1}, y]*G[{0}, y]*G[{0, 1, -1}, y] - 
   17280*y^4*G[{-1}, y]*G[{0}, y]*G[{0, 1, -1}, y] + 
   8640*G[{0}, y]^2*G[{0, 1, -1}, y] - 8640*y^2*G[{0}, y]^2*
    G[{0, 1, -1}, y] - 11520*G[{0, 1}, y]*G[{0, 1, -1}, y] + 
   11520*y^4*G[{0, 1}, y]*G[{0, 1, -1}, y] + 5760*G[{0, r}, y]*
    G[{0, 1, -1}, y] + 17280*y^2*G[{0, r}, y]*G[{0, 1, -1}, y] - 
   23040*y^4*G[{0, r}, y]*G[{0, 1, -1}, y] + 20640*G[{0, 1, 1}, y] - 
   1320*Pi^2*G[{0, 1, 1}, y] - 94080*y*G[{0, 1, 1}, y] + 
   480*Pi^2*y*G[{0, 1, 1}, y] + 146880*y^2*G[{0, 1, 1}, y] + 
   3360*Pi^2*y^2*G[{0, 1, 1}, y] - 94080*y^3*G[{0, 1, 1}, y] + 
   480*Pi^2*y^3*G[{0, 1, 1}, y] + 20640*y^4*G[{0, 1, 1}, y] - 
   3000*Pi^2*y^4*G[{0, 1, 1}, y] + 1440*G[{0}, y]*G[{0, 1, 1}, y] + 
   11520*y*G[{0}, y]*G[{0, 1, 1}, y] - 10080*y^2*G[{0}, y]*G[{0, 1, 1}, y] - 
   2880*y^3*G[{0}, y]*G[{0, 1, 1}, y] + 5760*G[{-1}, y]*G[{0}, y]*
    G[{0, 1, 1}, y] - 5760*y^4*G[{-1}, y]*G[{0}, y]*G[{0, 1, 1}, y] + 
   3240*G[{0}, y]^2*G[{0, 1, 1}, y] - 7200*y*G[{0}, y]^2*G[{0, 1, 1}, y] + 
   1440*y^2*G[{0}, y]^2*G[{0, 1, 1}, y] - 7200*y^3*G[{0}, y]^2*
    G[{0, 1, 1}, y] + 9720*y^4*G[{0}, y]^2*G[{0, 1, 1}, y] + 
   720*G[{1}, y]*G[{0, 1, 1}, y] - 73440*y*G[{1}, y]*G[{0, 1, 1}, y] + 
   145440*y^2*G[{1}, y]*G[{0, 1, 1}, y] - 73440*y^3*G[{1}, y]*
    G[{0, 1, 1}, y] + 720*y^4*G[{1}, y]*G[{0, 1, 1}, y] - 
   10080*G[{0}, y]*G[{1}, y]*G[{0, 1, 1}, y] - 2880*y*G[{0}, y]*G[{1}, y]*
    G[{0, 1, 1}, y] + 25920*y^2*G[{0}, y]*G[{1}, y]*G[{0, 1, 1}, y] - 
   2880*y^3*G[{0}, y]*G[{1}, y]*G[{0, 1, 1}, y] - 
   10080*y^4*G[{0}, y]*G[{1}, y]*G[{0, 1, 1}, y] - 
   18000*G[{1}, y]^2*G[{0, 1, 1}, y] + 12960*y*G[{1}, y]^2*G[{0, 1, 1}, y] + 
   10080*y^2*G[{1}, y]^2*G[{0, 1, 1}, y] + 12960*y^3*G[{1}, y]^2*
    G[{0, 1, 1}, y] - 18000*y^4*G[{1}, y]^2*G[{0, 1, 1}, y] + 
   28800*G[{0, -1}, y]*G[{0, 1, 1}, y] - 28800*y^4*G[{0, -1}, y]*
    G[{0, 1, 1}, y] - 7200*G[{0, 1}, y]*G[{0, 1, 1}, y] + 
   34560*y^2*G[{0, 1}, y]*G[{0, 1, 1}, y] - 27360*y^4*G[{0, 1}, y]*
    G[{0, 1, 1}, y] - 14640*G[{0, 1, r}, y] + 720*Pi^2*G[{0, 1, r}, y] + 
   49920*y*G[{0, 1, r}, y] - 80640*y^2*G[{0, 1, r}, y] + 
   62400*y^3*G[{0, 1, r}, y] - 6960*y^4*G[{0, 1, r}, y] - 
   720*Pi^2*y^4*G[{0, 1, r}, y] + 4320*G[{-1}, y]*G[{0, 1, r}, y] + 
   17280*y*G[{-1}, y]*G[{0, 1, r}, y] - 17280*y^3*G[{-1}, y]*
    G[{0, 1, r}, y] - 4320*y^4*G[{-1}, y]*G[{0, 1, r}, y] + 
   8640*G[{-1}, y]^2*G[{0, 1, r}, y] - 8640*y^4*G[{-1}, y]^2*
    G[{0, 1, r}, y] + 720*G[{0}, y]^2*G[{0, 1, r}, y] - 
   720*y^4*G[{0}, y]^2*G[{0, 1, r}, y] + 2880*G[{1}, y]*G[{0, 1, r}, y] + 
   20160*y*G[{1}, y]*G[{0, 1, r}, y] - 47520*y^2*G[{1}, y]*G[{0, 1, r}, y] + 
   23040*y^3*G[{1}, y]*G[{0, 1, r}, y] + 1440*y^4*G[{1}, y]*G[{0, 1, r}, y] - 
   6480*G[{1}, y]^2*G[{0, 1, r}, y] - 4320*y*G[{1}, y]^2*G[{0, 1, r}, y] + 
   21600*y^2*G[{1}, y]^2*G[{0, 1, r}, y] - 4320*y^3*G[{1}, y]^2*
    G[{0, 1, r}, y] - 6480*y^4*G[{1}, y]^2*G[{0, 1, r}, y] - 
   17280*G[{0, -1}, y]*G[{0, 1, r}, y] - 17280*y^2*G[{0, -1}, y]*
    G[{0, 1, r}, y] + 34560*y^4*G[{0, -1}, y]*G[{0, 1, r}, y] + 
   8640*G[{0, 1}, y]*G[{0, 1, r}, y] - 8640*y^4*G[{0, 1}, y]*
    G[{0, 1, r}, y] - 5040*G[{0, r, -1}, y] + 1080*Pi^2*G[{0, r, -1}, y] - 
   10080*y*G[{0, r, -1}, y] + 10080*y^3*G[{0, r, -1}, y] + 
   5040*y^4*G[{0, r, -1}, y] - 1080*Pi^2*y^4*G[{0, r, -1}, y] + 
   4320*G[{-1}, y]*G[{0, r, -1}, y] + 17280*y*G[{-1}, y]*G[{0, r, -1}, y] - 
   17280*y^3*G[{-1}, y]*G[{0, r, -1}, y] - 4320*y^4*G[{-1}, y]*
    G[{0, r, -1}, y] + 8640*G[{-1}, y]^2*G[{0, r, -1}, y] - 
   8640*y^4*G[{-1}, y]^2*G[{0, r, -1}, y] + 1080*G[{0}, y]^2*
    G[{0, r, -1}, y] - 1080*y^4*G[{0}, y]^2*G[{0, r, -1}, y] + 
   8640*G[{0, -1}, y]*G[{0, r, -1}, y] - 17280*y^2*G[{0, -1}, y]*
    G[{0, r, -1}, y] + 8640*y^4*G[{0, -1}, y]*G[{0, r, -1}, y] + 
   12960*G[{0, 1}, y]*G[{0, r, -1}, y] - 12960*y^4*G[{0, 1}, y]*
    G[{0, r, -1}, y] - 6480*G[{0, r}, y]*G[{0, r, -1}, y] + 
   6480*y^4*G[{0, r}, y]*G[{0, r, -1}, y] - 12840*G[{0, r, 1}, y] + 
   720*Pi^2*G[{0, r, 1}, y] + 50640*y*G[{0, r, 1}, y] - 
   73440*y^2*G[{0, r, 1}, y] - 1440*Pi^2*y^2*G[{0, r, 1}, y] + 
   43440*y^3*G[{0, r, 1}, y] - 7800*y^4*G[{0, r, 1}, y] + 
   720*Pi^2*y^4*G[{0, r, 1}, y] + 4320*G[{-1}, y]*G[{0, r, 1}, y] + 
   17280*y*G[{-1}, y]*G[{0, r, 1}, y] - 17280*y^3*G[{-1}, y]*
    G[{0, r, 1}, y] - 4320*y^4*G[{-1}, y]*G[{0, r, 1}, y] + 
   8640*G[{-1}, y]^2*G[{0, r, 1}, y] - 8640*y^4*G[{-1}, y]^2*
    G[{0, r, 1}, y] + 360*G[{0}, y]*G[{0, r, 1}, y] + 
   4320*y*G[{0}, y]*G[{0, r, 1}, y] + 1440*y^2*G[{0}, y]*G[{0, r, 1}, y] - 
   4320*y^3*G[{0}, y]*G[{0, r, 1}, y] - 1800*y^4*G[{0}, y]*G[{0, r, 1}, y] + 
   4320*G[{-1}, y]*G[{0}, y]*G[{0, r, 1}, y] - 4320*y^4*G[{-1}, y]*G[{0}, y]*
    G[{0, r, 1}, y] + 720*G[{0}, y]^2*G[{0, r, 1}, y] - 
   1440*y^2*G[{0}, y]^2*G[{0, r, 1}, y] + 720*y^4*G[{0}, y]^2*
    G[{0, r, 1}, y] + 2880*G[{1}, y]*G[{0, r, 1}, y] + 
   30240*y*G[{1}, y]*G[{0, r, 1}, y] - 72720*y^2*G[{1}, y]*G[{0, r, 1}, y] + 
   43200*y^3*G[{1}, y]*G[{0, r, 1}, y] - 3600*y^4*G[{1}, y]*G[{0, r, 1}, y] + 
   5760*G[{0}, y]*G[{1}, y]*G[{0, r, 1}, y] - 11520*y^2*G[{0}, y]*G[{1}, y]*
    G[{0, r, 1}, y] + 5760*y^4*G[{0}, y]*G[{1}, y]*G[{0, r, 1}, y] + 
   9000*G[{1}, y]^2*G[{0, r, 1}, y] - 6480*y*G[{1}, y]^2*G[{0, r, 1}, y] - 
   5040*y^2*G[{1}, y]^2*G[{0, r, 1}, y] - 6480*y^3*G[{1}, y]^2*
    G[{0, r, 1}, y] + 9000*y^4*G[{1}, y]^2*G[{0, r, 1}, y] - 
   5760*G[{0, -1}, y]*G[{0, r, 1}, y] - 17280*y^2*G[{0, -1}, y]*
    G[{0, r, 1}, y] + 23040*y^4*G[{0, -1}, y]*G[{0, r, 1}, y] + 
   8640*G[{0, 1}, y]*G[{0, r, 1}, y] - 17280*y^2*G[{0, 1}, y]*
    G[{0, r, 1}, y] + 8640*y^4*G[{0, 1}, y]*G[{0, r, 1}, y] - 
   4320*G[{0, r}, y]*G[{0, r, 1}, y] + 8640*y^2*G[{0, r}, y]*
    G[{0, r, 1}, y] - 4320*y^4*G[{0, r}, y]*G[{0, r, 1}, y] + 
   6120*G[{0, r, r}, y] - 28800*y*G[{0, r, r}, y] + 
   40320*y^2*G[{0, r, r}, y] - 27360*y^3*G[{0, r, r}, y] + 
   4680*y^4*G[{0, r, r}, y] - 2160*G[{-1}, y]*G[{0, r, r}, y] - 
   8640*y*G[{-1}, y]*G[{0, r, r}, y] + 8640*y^3*G[{-1}, y]*G[{0, r, r}, y] + 
   2160*y^4*G[{-1}, y]*G[{0, r, r}, y] - 4320*G[{-1}, y]^2*G[{0, r, r}, y] + 
   4320*y^4*G[{-1}, y]^2*G[{0, r, r}, y] - 2160*G[{1}, y]*G[{0, r, r}, y] - 
   8640*y*G[{1}, y]*G[{0, r, r}, y] + 23760*y^2*G[{1}, y]*G[{0, r, r}, y] - 
   12960*y^3*G[{1}, y]*G[{0, r, r}, y] + 3240*G[{1}, y]^2*G[{0, r, r}, y] + 
   2160*y*G[{1}, y]^2*G[{0, r, r}, y] - 10800*y^2*G[{1}, y]^2*
    G[{0, r, r}, y] + 2160*y^3*G[{1}, y]^2*G[{0, r, r}, y] + 
   3240*y^4*G[{1}, y]^2*G[{0, r, r}, y] + 8640*G[{0, -1}, y]*
    G[{0, r, r}, y] + 8640*y^2*G[{0, -1}, y]*G[{0, r, r}, y] - 
   17280*y^4*G[{0, -1}, y]*G[{0, r, r}, y] - 20640*G[{r, 1, 1}, y] + 
   1440*Pi^2*G[{r, 1, 1}, y] + 94080*y*G[{r, 1, 1}, y] - 
   146880*y^2*G[{r, 1, 1}, y] - 2880*Pi^2*y^2*G[{r, 1, 1}, y] + 
   94080*y^3*G[{r, 1, 1}, y] - 20640*y^4*G[{r, 1, 1}, y] + 
   1440*Pi^2*y^4*G[{r, 1, 1}, y] - 1440*G[{0}, y]*G[{r, 1, 1}, y] + 
   2880*y^2*G[{0}, y]*G[{r, 1, 1}, y] - 1440*y^4*G[{0}, y]*G[{r, 1, 1}, y] + 
   1440*G[{0}, y]^2*G[{r, 1, 1}, y] - 2880*y^2*G[{0}, y]^2*G[{r, 1, 1}, y] + 
   1440*y^4*G[{0}, y]^2*G[{r, 1, 1}, y] - 720*G[{1}, y]*G[{r, 1, 1}, y] + 
   73440*y*G[{1}, y]*G[{r, 1, 1}, y] - 145440*y^2*G[{1}, y]*G[{r, 1, 1}, y] + 
   73440*y^3*G[{1}, y]*G[{r, 1, 1}, y] - 720*y^4*G[{1}, y]*G[{r, 1, 1}, y] + 
   11520*G[{0}, y]*G[{1}, y]*G[{r, 1, 1}, y] - 23040*y^2*G[{0}, y]*G[{1}, y]*
    G[{r, 1, 1}, y] + 11520*y^4*G[{0}, y]*G[{1}, y]*G[{r, 1, 1}, y] + 
   18000*G[{1}, y]^2*G[{r, 1, 1}, y] - 12960*y*G[{1}, y]^2*G[{r, 1, 1}, y] - 
   10080*y^2*G[{1}, y]^2*G[{r, 1, 1}, y] - 12960*y^3*G[{1}, y]^2*
    G[{r, 1, 1}, y] + 18000*y^4*G[{1}, y]^2*G[{r, 1, 1}, y] + 
   720*G[{r}, y]*G[{r, 1, 1}, y] + 21600*y*G[{r}, y]*G[{r, 1, 1}, y] - 
   44640*y^2*G[{r}, y]*G[{r, 1, 1}, y] + 21600*y^3*G[{r}, y]*
    G[{r, 1, 1}, y] + 720*y^4*G[{r}, y]*G[{r, 1, 1}, y] - 
   1440*G[{1}, y]*G[{r}, y]*G[{r, 1, 1}, y] - 8640*y*G[{1}, y]*G[{r}, y]*
    G[{r, 1, 1}, y] + 20160*y^2*G[{1}, y]*G[{r}, y]*G[{r, 1, 1}, y] - 
   8640*y^3*G[{1}, y]*G[{r}, y]*G[{r, 1, 1}, y] - 
   1440*y^4*G[{1}, y]*G[{r}, y]*G[{r, 1, 1}, y] + 
   2880*G[{r}, y]^2*G[{r, 1, 1}, y] - 5760*y^2*G[{r}, y]^2*G[{r, 1, 1}, y] + 
   2880*y^4*G[{r}, y]^2*G[{r, 1, 1}, y] + 17280*G[{0, 1}, y]*
    G[{r, 1, 1}, y] - 34560*y^2*G[{0, 1}, y]*G[{r, 1, 1}, y] + 
   17280*y^4*G[{0, 1}, y]*G[{r, 1, 1}, y] - 8640*G[{0, r}, y]*
    G[{r, 1, 1}, y] + 17280*y^2*G[{0, r}, y]*G[{r, 1, 1}, y] - 
   8640*y^4*G[{0, r}, y]*G[{r, 1, 1}, y] - 17280*G[{r, 1}, y]*
    G[{r, 1, 1}, y] + 34560*y^2*G[{r, 1}, y]*G[{r, 1, 1}, y] - 
   17280*y^4*G[{r, 1}, y]*G[{r, 1, 1}, y] - 10800*G[{r, r, 1}, y] + 
   56160*y*G[{r, r, 1}, y] - 80640*y^2*G[{r, r, 1}, y] + 
   56160*y^3*G[{r, r, 1}, y] - 10800*y^4*G[{r, r, 1}, y] + 
   2160*G[{1}, y]*G[{r, r, 1}, y] + 21600*y*G[{1}, y]*G[{r, r, 1}, y] - 
   47520*y^2*G[{1}, y]*G[{r, r, 1}, y] + 21600*y^3*G[{1}, y]*
    G[{r, r, 1}, y] + 2160*y^4*G[{1}, y]*G[{r, r, 1}, y] - 
   6480*G[{1}, y]^2*G[{r, r, 1}, y] - 4320*y*G[{1}, y]^2*G[{r, r, 1}, y] + 
   21600*y^2*G[{1}, y]^2*G[{r, r, 1}, y] - 4320*y^3*G[{1}, y]^2*
    G[{r, r, 1}, y] - 6480*y^4*G[{1}, y]^2*G[{r, r, 1}, y] - 
   720*G[{r}, y]*G[{r, r, 1}, y] + 1440*y^2*G[{r}, y]*G[{r, r, 1}, y] - 
   720*y^4*G[{r}, y]*G[{r, r, 1}, y] + 5760*G[{1}, y]*G[{r}, y]*
    G[{r, r, 1}, y] - 11520*y^2*G[{1}, y]*G[{r}, y]*G[{r, r, 1}, y] + 
   5760*y^4*G[{1}, y]*G[{r}, y]*G[{r, r, 1}, y] - 
   17280*G[{0}, y]*G[{0, -1, -1, -1}, y] + 17280*y^4*G[{0}, y]*
    G[{0, -1, -1, -1}, y] - 17280*G[{0}, y]*G[{0, -1, -1, 1}, y] + 
   17280*y^4*G[{0}, y]*G[{0, -1, -1, 1}, y] - 4320*G[{0, -1, -1, r}, y] - 
   17280*y*G[{0, -1, -1, r}, y] + 17280*y^3*G[{0, -1, -1, r}, y] + 
   4320*y^4*G[{0, -1, -1, r}, y] - 17280*G[{-1}, y]*G[{0, -1, -1, r}, y] + 
   17280*y^4*G[{-1}, y]*G[{0, -1, -1, r}, y] - 
   17280*G[{0}, y]*G[{0, -1, 1, -1}, y] + 17280*y^4*G[{0}, y]*
    G[{0, -1, 1, -1}, y] - 5760*G[{0}, y]*G[{0, -1, 1, 1}, y] + 
   5760*y^4*G[{0}, y]*G[{0, -1, 1, 1}, y] - 4320*G[{0, -1, 1, r}, y] - 
   17280*y*G[{0, -1, 1, r}, y] + 17280*y^3*G[{0, -1, 1, r}, y] + 
   4320*y^4*G[{0, -1, 1, r}, y] - 17280*G[{-1}, y]*G[{0, -1, 1, r}, y] + 
   17280*y^4*G[{-1}, y]*G[{0, -1, 1, r}, y] - 4320*G[{0, -1, r, -1}, y] - 
   17280*y*G[{0, -1, r, -1}, y] + 17280*y^3*G[{0, -1, r, -1}, y] + 
   4320*y^4*G[{0, -1, r, -1}, y] - 17280*G[{-1}, y]*G[{0, -1, r, -1}, y] + 
   17280*y^4*G[{-1}, y]*G[{0, -1, r, -1}, y] - 4320*G[{0, -1, r, 1}, y] - 
   17280*y*G[{0, -1, r, 1}, y] + 17280*y^3*G[{0, -1, r, 1}, y] + 
   4320*y^4*G[{0, -1, r, 1}, y] - 17280*G[{-1}, y]*G[{0, -1, r, 1}, y] + 
   17280*y^4*G[{-1}, y]*G[{0, -1, r, 1}, y] - 
   4320*G[{0}, y]*G[{0, -1, r, 1}, y] + 4320*y^4*G[{0}, y]*
    G[{0, -1, r, 1}, y] + 2160*G[{0, -1, r, r}, y] + 
   8640*y*G[{0, -1, r, r}, y] - 8640*y^3*G[{0, -1, r, r}, y] - 
   2160*y^4*G[{0, -1, r, r}, y] + 8640*G[{-1}, y]*G[{0, -1, r, r}, y] - 
   8640*y^4*G[{-1}, y]*G[{0, -1, r, r}, y] - 4320*G[{0, 0, -1, -1}, y] - 
   17280*y*G[{0, 0, -1, -1}, y] + 17280*y^3*G[{0, 0, -1, -1}, y] + 
   4320*y^4*G[{0, 0, -1, -1}, y] - 17280*G[{-1}, y]*G[{0, 0, -1, -1}, y] + 
   17280*y^4*G[{-1}, y]*G[{0, 0, -1, -1}, y] - 
   28800*G[{0}, y]*G[{0, 0, -1, -1}, y] + 28800*y^4*G[{0}, y]*
    G[{0, 0, -1, -1}, y] - 4320*G[{0, 0, -1, 1}, y] - 
   17280*y*G[{0, 0, -1, 1}, y] + 17280*y^3*G[{0, 0, -1, 1}, y] + 
   4320*y^4*G[{0, 0, -1, 1}, y] - 17280*G[{-1}, y]*G[{0, 0, -1, 1}, y] + 
   17280*y^4*G[{-1}, y]*G[{0, 0, -1, 1}, y] - 
   15840*G[{0}, y]*G[{0, 0, -1, 1}, y] + 15840*y^4*G[{0}, y]*
    G[{0, 0, -1, 1}, y] - 2160*G[{0, 0, -1, r}, y] + 
   8640*y*G[{0, 0, -1, r}, y] - 34560*y^2*G[{0, 0, -1, r}, y] + 
   25920*y^3*G[{0, 0, -1, r}, y] + 2160*y^4*G[{0, 0, -1, r}, y] - 
   8640*G[{-1}, y]*G[{0, 0, -1, r}, y] + 8640*y^4*G[{-1}, y]*
    G[{0, 0, -1, r}, y] - 17280*G[{1}, y]*G[{0, 0, -1, r}, y] + 
   34560*y^2*G[{1}, y]*G[{0, 0, -1, r}, y] - 17280*y^4*G[{1}, y]*
    G[{0, 0, -1, r}, y] - 9360*G[{0, 0, 0, -1}, y] - 
   11520*y*G[{0, 0, 0, -1}, y] - 51840*y^2*G[{0, 0, 0, -1}, y] + 
   63360*y^3*G[{0, 0, 0, -1}, y] + 9360*y^4*G[{0, 0, 0, -1}, y] - 
   37440*G[{-1}, y]*G[{0, 0, 0, -1}, y] + 37440*y^4*G[{-1}, y]*
    G[{0, 0, 0, -1}, y] - 720*G[{0}, y]*G[{0, 0, 0, -1}, y] - 
   34560*y^2*G[{0}, y]*G[{0, 0, 0, -1}, y] + 35280*y^4*G[{0}, y]*
    G[{0, 0, 0, -1}, y] - 25920*G[{1}, y]*G[{0, 0, 0, -1}, y] + 
   51840*y^2*G[{1}, y]*G[{0, 0, 0, -1}, y] - 25920*y^4*G[{1}, y]*
    G[{0, 0, 0, -1}, y] - 8280*G[{0, 0, 0, 1}, y] + 
   4320*y*G[{0, 0, 0, 1}, y] - 52560*y^2*G[{0, 0, 0, 1}, y] + 
   60480*y^3*G[{0, 0, 0, 1}, y] - 3960*y^4*G[{0, 0, 0, 1}, y] - 
   21600*G[{-1}, y]*G[{0, 0, 0, 1}, y] + 21600*y^4*G[{-1}, y]*
    G[{0, 0, 0, 1}, y] + 720*G[{0}, y]*G[{0, 0, 0, 1}, y] + 
   14400*y*G[{0}, y]*G[{0, 0, 0, 1}, y] - 33120*y^2*G[{0}, y]*
    G[{0, 0, 0, 1}, y] + 14400*y^3*G[{0}, y]*G[{0, 0, 0, 1}, y] + 
   3600*y^4*G[{0}, y]*G[{0, 0, 0, 1}, y] - 720*G[{1}, y]*G[{0, 0, 0, 1}, y] + 
   7200*y*G[{1}, y]*G[{0, 0, 0, 1}, y] - 12960*y^2*G[{1}, y]*
    G[{0, 0, 0, 1}, y] + 7200*y^3*G[{1}, y]*G[{0, 0, 0, 1}, y] - 
   720*y^4*G[{1}, y]*G[{0, 0, 0, 1}, y] - 1080*G[{0, 0, 0, r}, y] - 
   14400*y*G[{0, 0, 0, r}, y] + 4320*y^3*G[{0, 0, 0, r}, y] + 
   11160*y^4*G[{0, 0, 0, r}, y] - 14400*G[{-1}, y]*G[{0, 0, 0, r}, y] + 
   14400*y^4*G[{-1}, y]*G[{0, 0, 0, r}, y] - 2160*y^2*G[{0}, y]*
    G[{0, 0, 0, r}, y] + 2160*y^4*G[{0}, y]*G[{0, 0, 0, r}, y] - 
   16560*G[{1}, y]*G[{0, 0, 0, r}, y] - 4320*y*G[{1}, y]*G[{0, 0, 0, r}, y] + 
   41760*y^2*G[{1}, y]*G[{0, 0, 0, r}, y] - 4320*y^3*G[{1}, y]*
    G[{0, 0, 0, r}, y] - 16560*y^4*G[{1}, y]*G[{0, 0, 0, r}, y] - 
   4320*G[{0, 0, 1, -1}, y] - 17280*y*G[{0, 0, 1, -1}, y] + 
   17280*y^3*G[{0, 0, 1, -1}, y] + 4320*y^4*G[{0, 0, 1, -1}, y] - 
   17280*G[{-1}, y]*G[{0, 0, 1, -1}, y] + 17280*y^4*G[{-1}, y]*
    G[{0, 0, 1, -1}, y] - 15840*G[{0}, y]*G[{0, 0, 1, -1}, y] + 
   15840*y^4*G[{0}, y]*G[{0, 0, 1, -1}, y] - 5760*G[{0, 0, 1, 1}, y] - 
   10080*y*G[{0, 0, 1, 1}, y] - 62640*y^2*G[{0, 0, 1, 1}, y] + 
   74880*y^3*G[{0, 0, 1, 1}, y] + 3600*y^4*G[{0, 0, 1, 1}, y] - 
   34560*G[{-1}, y]*G[{0, 0, 1, 1}, y] + 34560*y^4*G[{-1}, y]*
    G[{0, 0, 1, 1}, y] - 5040*G[{0}, y]*G[{0, 0, 1, 1}, y] + 
   14400*y*G[{0}, y]*G[{0, 0, 1, 1}, y] - 20160*y^2*G[{0}, y]*
    G[{0, 0, 1, 1}, y] + 14400*y^3*G[{0}, y]*G[{0, 0, 1, 1}, y] - 
   3600*y^4*G[{0}, y]*G[{0, 0, 1, 1}, y] + 28080*G[{1}, y]*
    G[{0, 0, 1, 1}, y] - 10080*y*G[{1}, y]*G[{0, 0, 1, 1}, y] - 
   36000*y^2*G[{1}, y]*G[{0, 0, 1, 1}, y] - 10080*y^3*G[{1}, y]*
    G[{0, 0, 1, 1}, y] + 28080*y^4*G[{1}, y]*G[{0, 0, 1, 1}, y] + 
   8280*G[{0, 0, 1, r}, y] + 12960*y*G[{0, 0, 1, r}, y] + 
   23040*y^2*G[{0, 0, 1, r}, y] - 44640*y^3*G[{0, 0, 1, r}, y] + 
   360*y^4*G[{0, 0, 1, r}, y] + 24480*G[{-1}, y]*G[{0, 0, 1, r}, y] - 
   24480*y^4*G[{-1}, y]*G[{0, 0, 1, r}, y] - 
   2880*G[{0}, y]*G[{0, 0, 1, r}, y] + 2880*y^4*G[{0}, y]*
    G[{0, 0, 1, r}, y] + 8640*G[{1}, y]*G[{0, 0, 1, r}, y] - 
   8640*y*G[{1}, y]*G[{0, 0, 1, r}, y] - 8640*y^3*G[{1}, y]*
    G[{0, 0, 1, r}, y] + 8640*y^4*G[{1}, y]*G[{0, 0, 1, r}, y] - 
   2160*G[{0, 0, r, -1}, y] + 8640*y*G[{0, 0, r, -1}, y] - 
   34560*y^2*G[{0, 0, r, -1}, y] + 25920*y^3*G[{0, 0, r, -1}, y] + 
   2160*y^4*G[{0, 0, r, -1}, y] - 8640*G[{-1}, y]*G[{0, 0, r, -1}, y] + 
   8640*y^4*G[{-1}, y]*G[{0, 0, r, -1}, y] - 
   17280*G[{1}, y]*G[{0, 0, r, -1}, y] + 34560*y^2*G[{1}, y]*
    G[{0, 0, r, -1}, y] - 17280*y^4*G[{1}, y]*G[{0, 0, r, -1}, y] + 
   7200*G[{0, 0, r, 1}, y] - 7200*y*G[{0, 0, r, 1}, y] + 
   29520*y^2*G[{0, 0, r, 1}, y] - 40320*y^3*G[{0, 0, r, 1}, y] + 
   10800*y^4*G[{0, 0, r, 1}, y] + 8640*G[{-1}, y]*G[{0, 0, r, 1}, y] - 
   8640*y^4*G[{-1}, y]*G[{0, 0, r, 1}, y] - 
   2880*G[{0}, y]*G[{0, 0, r, 1}, y] + 4320*y^2*G[{0}, y]*
    G[{0, 0, r, 1}, y] - 1440*y^4*G[{0}, y]*G[{0, 0, r, 1}, y] - 
   13680*G[{1}, y]*G[{0, 0, r, 1}, y] - 12960*y*G[{1}, y]*
    G[{0, 0, r, 1}, y] + 53280*y^2*G[{1}, y]*G[{0, 0, r, 1}, y] - 
   12960*y^3*G[{1}, y]*G[{0, 0, r, 1}, y] - 13680*y^4*G[{1}, y]*
    G[{0, 0, r, 1}, y] - 2160*G[{0, 0, r, r}, y] - 
   8640*y*G[{0, 0, r, r}, y] - 2160*y^2*G[{0, 0, r, r}, y] + 
   12960*y^3*G[{0, 0, r, r}, y] - 8640*G[{-1}, y]*G[{0, 0, r, r}, y] + 
   8640*y^4*G[{-1}, y]*G[{0, 0, r, r}, y] - 
   2160*G[{1}, y]*G[{0, 0, r, r}, y] + 4320*y*G[{1}, y]*G[{0, 0, r, r}, y] - 
   4320*y^2*G[{1}, y]*G[{0, 0, r, r}, y] + 4320*y^3*G[{1}, y]*
    G[{0, 0, r, r}, y] - 2160*y^4*G[{1}, y]*G[{0, 0, r, r}, y] - 
   17280*G[{0}, y]*G[{0, 1, -1, -1}, y] + 17280*y^4*G[{0}, y]*
    G[{0, 1, -1, -1}, y] - 5760*G[{0}, y]*G[{0, 1, -1, 1}, y] + 
   5760*y^4*G[{0}, y]*G[{0, 1, -1, 1}, y] - 4320*G[{0, 1, -1, r}, y] - 
   17280*y*G[{0, 1, -1, r}, y] + 17280*y^3*G[{0, 1, -1, r}, y] + 
   4320*y^4*G[{0, 1, -1, r}, y] - 17280*G[{-1}, y]*G[{0, 1, -1, r}, y] + 
   17280*y^4*G[{-1}, y]*G[{0, 1, -1, r}, y] + 
   1440*G[{0}, y]*G[{0, 1, 0, -1}, y] - 1440*y^4*G[{0}, y]*
    G[{0, 1, 0, -1}, y] + 5400*G[{0, 1, 0, r}, y] - 
   4320*y*G[{0, 1, 0, r}, y] + 17280*y^2*G[{0, 1, 0, r}, y] - 
   21600*y^3*G[{0, 1, 0, r}, y] + 3240*y^4*G[{0, 1, 0, r}, y] + 
   7200*G[{-1}, y]*G[{0, 1, 0, r}, y] - 7200*y^4*G[{-1}, y]*
    G[{0, 1, 0, r}, y] - 1440*G[{0}, y]*G[{0, 1, 0, r}, y] + 
   1440*y^4*G[{0}, y]*G[{0, 1, 0, r}, y] + 
   8640*G[{1}, y]*G[{0, 1, 0, r}, y] - 8640*y*G[{1}, y]*G[{0, 1, 0, r}, y] - 
   8640*y^3*G[{1}, y]*G[{0, 1, 0, r}, y] + 8640*y^4*G[{1}, y]*
    G[{0, 1, 0, r}, y] - 5760*G[{0}, y]*G[{0, 1, 1, -1}, y] + 
   5760*y^4*G[{0}, y]*G[{0, 1, 1, -1}, y] - 2160*G[{0, 1, 1, 1}, y] + 
   116640*y*G[{0, 1, 1, 1}, y] - 228960*y^2*G[{0, 1, 1, 1}, y] + 
   116640*y^3*G[{0, 1, 1, 1}, y] - 2160*y^4*G[{0, 1, 1, 1}, y] + 
   17280*G[{0}, y]*G[{0, 1, 1, 1}, y] + 8640*y*G[{0}, y]*G[{0, 1, 1, 1}, y] - 
   43200*y^2*G[{0}, y]*G[{0, 1, 1, 1}, y] + 8640*y^3*G[{0}, y]*
    G[{0, 1, 1, 1}, y] + 8640*y^4*G[{0}, y]*G[{0, 1, 1, 1}, y] + 
   56160*G[{1}, y]*G[{0, 1, 1, 1}, y] - 43200*y*G[{1}, y]*
    G[{0, 1, 1, 1}, y] - 25920*y^2*G[{1}, y]*G[{0, 1, 1, 1}, y] - 
   43200*y^3*G[{1}, y]*G[{0, 1, 1, 1}, y] + 56160*y^4*G[{1}, y]*
    G[{0, 1, 1, 1}, y] - 1440*G[{0, 1, 1, r}, y] - 
   28800*y*G[{0, 1, 1, r}, y] + 44640*y^2*G[{0, 1, 1, r}, y] - 
   14400*y^3*G[{0, 1, 1, r}, y] - 5760*G[{-1}, y]*G[{0, 1, 1, r}, y] + 
   5760*y^4*G[{-1}, y]*G[{0, 1, 1, r}, y] + 
   1440*G[{1}, y]*G[{0, 1, 1, r}, y] + 8640*y*G[{1}, y]*G[{0, 1, 1, r}, y] - 
   20160*y^2*G[{1}, y]*G[{0, 1, 1, r}, y] + 8640*y^3*G[{1}, y]*
    G[{0, 1, 1, r}, y] + 1440*y^4*G[{1}, y]*G[{0, 1, 1, r}, y] - 
   4320*G[{0, 1, r, -1}, y] - 17280*y*G[{0, 1, r, -1}, y] + 
   17280*y^3*G[{0, 1, r, -1}, y] + 4320*y^4*G[{0, 1, r, -1}, y] - 
   17280*G[{-1}, y]*G[{0, 1, r, -1}, y] + 17280*y^4*G[{-1}, y]*
    G[{0, 1, r, -1}, y] - 5760*G[{0, 1, r, 1}, y] - 
   37440*y*G[{0, 1, r, 1}, y] + 44640*y^2*G[{0, 1, r, 1}, y] - 
   5760*y^3*G[{0, 1, r, 1}, y] + 4320*y^4*G[{0, 1, r, 1}, y] - 
   17280*G[{-1}, y]*G[{0, 1, r, 1}, y] + 17280*y^4*G[{-1}, y]*
    G[{0, 1, r, 1}, y] - 2880*G[{0}, y]*G[{0, 1, r, 1}, y] + 
   2880*y^4*G[{0}, y]*G[{0, 1, r, 1}, y] + 
   1440*G[{1}, y]*G[{0, 1, r, 1}, y] + 8640*y*G[{1}, y]*G[{0, 1, r, 1}, y] - 
   20160*y^2*G[{1}, y]*G[{0, 1, r, 1}, y] + 8640*y^3*G[{1}, y]*
    G[{0, 1, r, 1}, y] + 1440*y^4*G[{1}, y]*G[{0, 1, r, 1}, y] + 
   1440*G[{0, 1, r, r}, y] + 8640*y*G[{0, 1, r, r}, y] + 
   1440*y^2*G[{0, 1, r, r}, y] - 8640*y^3*G[{0, 1, r, r}, y] - 
   2880*y^4*G[{0, 1, r, r}, y] + 8640*G[{-1}, y]*G[{0, 1, r, r}, y] - 
   8640*y^4*G[{-1}, y]*G[{0, 1, r, r}, y] + 
   5760*G[{1}, y]*G[{0, 1, r, r}, y] - 11520*y^2*G[{1}, y]*
    G[{0, 1, r, r}, y] + 5760*y^4*G[{1}, y]*G[{0, 1, r, r}, y] - 
   4320*G[{0, r, -1, -1}, y] - 17280*y*G[{0, r, -1, -1}, y] + 
   17280*y^3*G[{0, r, -1, -1}, y] + 4320*y^4*G[{0, r, -1, -1}, y] - 
   17280*G[{-1}, y]*G[{0, r, -1, -1}, y] + 17280*y^4*G[{-1}, y]*
    G[{0, r, -1, -1}, y] - 4320*G[{0, r, -1, 1}, y] - 
   17280*y*G[{0, r, -1, 1}, y] + 17280*y^3*G[{0, r, -1, 1}, y] + 
   4320*y^4*G[{0, r, -1, 1}, y] - 17280*G[{-1}, y]*G[{0, r, -1, 1}, y] + 
   17280*y^4*G[{-1}, y]*G[{0, r, -1, 1}, y] - 
   4320*G[{0}, y]*G[{0, r, -1, 1}, y] + 4320*y^4*G[{0}, y]*
    G[{0, r, -1, 1}, y] + 2160*G[{0, r, -1, r}, y] + 
   8640*y*G[{0, r, -1, r}, y] - 8640*y^3*G[{0, r, -1, r}, y] - 
   2160*y^4*G[{0, r, -1, r}, y] + 8640*G[{-1}, y]*G[{0, r, -1, r}, y] - 
   8640*y^4*G[{-1}, y]*G[{0, r, -1, r}, y] + 8640*y*G[{0, r, 0, -1}, y] - 
   17280*y^2*G[{0, r, 0, -1}, y] + 8640*y^3*G[{0, r, 0, -1}, y] + 
   2160*G[{0}, y]*G[{0, r, 0, -1}, y] - 2160*y^4*G[{0}, y]*
    G[{0, r, 0, -1}, y] - 8640*G[{1}, y]*G[{0, r, 0, -1}, y] + 
   17280*y^2*G[{1}, y]*G[{0, r, 0, -1}, y] - 8640*y^4*G[{1}, y]*
    G[{0, r, 0, -1}, y] - 4320*G[{0, r, 1, -1}, y] - 
   17280*y*G[{0, r, 1, -1}, y] + 17280*y^3*G[{0, r, 1, -1}, y] + 
   4320*y^4*G[{0, r, 1, -1}, y] - 17280*G[{-1}, y]*G[{0, r, 1, -1}, y] + 
   17280*y^4*G[{-1}, y]*G[{0, r, 1, -1}, y] - 
   4320*G[{0}, y]*G[{0, r, 1, -1}, y] + 4320*y^4*G[{0}, y]*
    G[{0, r, 1, -1}, y] - 4320*G[{0, r, 1, 1}, y] - 
   47520*y*G[{0, r, 1, 1}, y] + 114480*y^2*G[{0, r, 1, 1}, y] - 
   69120*y^3*G[{0, r, 1, 1}, y] + 6480*y^4*G[{0, r, 1, 1}, y] - 
   8640*G[{0}, y]*G[{0, r, 1, 1}, y] + 17280*y^2*G[{0}, y]*
    G[{0, r, 1, 1}, y] - 8640*y^4*G[{0}, y]*G[{0, r, 1, 1}, y] - 
   28080*G[{1}, y]*G[{0, r, 1, 1}, y] + 21600*y*G[{1}, y]*
    G[{0, r, 1, 1}, y] + 12960*y^2*G[{1}, y]*G[{0, r, 1, 1}, y] + 
   21600*y^3*G[{1}, y]*G[{0, r, 1, 1}, y] - 28080*y^4*G[{1}, y]*
    G[{0, r, 1, 1}, y] + 360*G[{0, r, 1, r}, y] + 4320*y*G[{0, r, 1, r}, y] - 
   22320*y^2*G[{0, r, 1, r}, y] + 17280*y^3*G[{0, r, 1, r}, y] + 
   360*y^4*G[{0, r, 1, r}, y] - 4320*G[{-1}, y]*G[{0, r, 1, r}, y] + 
   4320*y^4*G[{-1}, y]*G[{0, r, 1, r}, y] - 
   720*G[{1}, y]*G[{0, r, 1, r}, y] - 4320*y*G[{1}, y]*G[{0, r, 1, r}, y] + 
   10080*y^2*G[{1}, y]*G[{0, r, 1, r}, y] - 4320*y^3*G[{1}, y]*
    G[{0, r, 1, r}, y] - 720*y^4*G[{1}, y]*G[{0, r, 1, r}, y] + 
   2160*G[{0, r, r, -1}, y] + 8640*y*G[{0, r, r, -1}, y] - 
   8640*y^3*G[{0, r, r, -1}, y] - 2160*y^4*G[{0, r, r, -1}, y] + 
   8640*G[{-1}, y]*G[{0, r, r, -1}, y] - 8640*y^4*G[{-1}, y]*
    G[{0, r, r, -1}, y] + 3600*G[{0, r, r, 1}, y] + 
   17280*y*G[{0, r, r, 1}, y] - 22320*y^2*G[{0, r, r, 1}, y] + 
   4320*y^3*G[{0, r, r, 1}, y] - 2880*y^4*G[{0, r, r, 1}, y] + 
   8640*G[{-1}, y]*G[{0, r, r, 1}, y] - 8640*y^4*G[{-1}, y]*
    G[{0, r, r, 1}, y] - 720*G[{1}, y]*G[{0, r, r, 1}, y] - 
   4320*y*G[{1}, y]*G[{0, r, r, 1}, y] + 10080*y^2*G[{1}, y]*
    G[{0, r, r, 1}, y] - 4320*y^3*G[{1}, y]*G[{0, r, r, 1}, y] - 
   720*y^4*G[{1}, y]*G[{0, r, r, 1}, y] - 720*G[{0, r, r, r}, y] - 
   4320*y*G[{0, r, r, r}, y] - 720*y^2*G[{0, r, r, r}, y] + 
   4320*y^3*G[{0, r, r, r}, y] + 1440*y^4*G[{0, r, r, r}, y] - 
   4320*G[{-1}, y]*G[{0, r, r, r}, y] + 4320*y^4*G[{-1}, y]*
    G[{0, r, r, r}, y] - 2880*G[{1}, y]*G[{0, r, r, r}, y] + 
   5760*y^2*G[{1}, y]*G[{0, r, r, r}, y] - 2880*y^4*G[{1}, y]*
    G[{0, r, r, r}, y] + 2160*G[{r, 1, 1, 1}, y] - 
   116640*y*G[{r, 1, 1, 1}, y] + 228960*y^2*G[{r, 1, 1, 1}, y] - 
   116640*y^3*G[{r, 1, 1, 1}, y] + 2160*y^4*G[{r, 1, 1, 1}, y] - 
   17280*G[{0}, y]*G[{r, 1, 1, 1}, y] + 34560*y^2*G[{0}, y]*
    G[{r, 1, 1, 1}, y] - 17280*y^4*G[{0}, y]*G[{r, 1, 1, 1}, y] - 
   56160*G[{1}, y]*G[{r, 1, 1, 1}, y] + 43200*y*G[{1}, y]*
    G[{r, 1, 1, 1}, y] + 25920*y^2*G[{1}, y]*G[{r, 1, 1, 1}, y] + 
   43200*y^3*G[{1}, y]*G[{r, 1, 1, 1}, y] - 56160*y^4*G[{1}, y]*
    G[{r, 1, 1, 1}, y] + 7200*G[{r}, y]*G[{r, 1, 1, 1}, y] + 
   8640*y*G[{r}, y]*G[{r, 1, 1, 1}, y] - 31680*y^2*G[{r}, y]*
    G[{r, 1, 1, 1}, y] + 8640*y^3*G[{r}, y]*G[{r, 1, 1, 1}, y] + 
   7200*y^4*G[{r}, y]*G[{r, 1, 1, 1}, y] - 720*G[{r, r, 1, 1}, y] - 
   21600*y*G[{r, r, 1, 1}, y] + 44640*y^2*G[{r, r, 1, 1}, y] - 
   21600*y^3*G[{r, r, 1, 1}, y] - 720*y^4*G[{r, r, 1, 1}, y] + 
   1440*G[{1}, y]*G[{r, r, 1, 1}, y] + 8640*y*G[{1}, y]*G[{r, r, 1, 1}, y] - 
   20160*y^2*G[{1}, y]*G[{r, r, 1, 1}, y] + 8640*y^3*G[{1}, y]*
    G[{r, r, 1, 1}, y] + 1440*y^4*G[{1}, y]*G[{r, r, 1, 1}, y] - 
   5760*G[{r}, y]*G[{r, r, 1, 1}, y] + 11520*y^2*G[{r}, y]*
    G[{r, r, 1, 1}, y] - 5760*y^4*G[{r}, y]*G[{r, r, 1, 1}, y] + 
   720*G[{r, r, r, 1}, y] - 1440*y^2*G[{r, r, r, 1}, y] + 
   720*y^4*G[{r, r, r, 1}, y] - 5760*G[{1}, y]*G[{r, r, r, 1}, y] + 
   11520*y^2*G[{1}, y]*G[{r, r, r, 1}, y] - 5760*y^4*G[{1}, y]*
    G[{r, r, r, 1}, y] + 17280*G[{0, -1, -1, -1, r}, y] - 
   17280*y^4*G[{0, -1, -1, -1, r}, y] + 17280*G[{0, -1, -1, 1, r}, y] - 
   17280*y^4*G[{0, -1, -1, 1, r}, y] + 17280*G[{0, -1, -1, r, -1}, y] - 
   17280*y^4*G[{0, -1, -1, r, -1}, y] + 17280*G[{0, -1, -1, r, 1}, y] - 
   17280*y^4*G[{0, -1, -1, r, 1}, y] - 8640*G[{0, -1, -1, r, r}, y] + 
   8640*y^4*G[{0, -1, -1, r, r}, y] + 8640*G[{0, -1, 0, -1, r}, y] - 
   17280*y^2*G[{0, -1, 0, -1, r}, y] + 8640*y^4*G[{0, -1, 0, -1, r}, y] + 
   17280*G[{0, -1, 1, -1, r}, y] - 17280*y^4*G[{0, -1, 1, -1, r}, y] + 
   5760*G[{0, -1, 1, 1, r}, y] - 5760*y^4*G[{0, -1, 1, 1, r}, y] + 
   17280*G[{0, -1, 1, r, -1}, y] - 17280*y^4*G[{0, -1, 1, r, -1}, y] + 
   17280*G[{0, -1, 1, r, 1}, y] - 17280*y^4*G[{0, -1, 1, r, 1}, y] - 
   8640*G[{0, -1, 1, r, r}, y] + 8640*y^4*G[{0, -1, 1, r, r}, y] + 
   17280*G[{0, -1, r, -1, -1}, y] - 17280*y^4*G[{0, -1, r, -1, -1}, y] + 
   17280*G[{0, -1, r, -1, 1}, y] - 17280*y^4*G[{0, -1, r, -1, 1}, y] - 
   8640*G[{0, -1, r, -1, r}, y] + 8640*y^4*G[{0, -1, r, -1, r}, y] + 
   17280*G[{0, -1, r, 1, -1}, y] - 17280*y^4*G[{0, -1, r, 1, -1}, y] + 
   4320*G[{0, -1, r, 1, r}, y] - 4320*y^4*G[{0, -1, r, 1, r}, y] - 
   8640*G[{0, -1, r, r, -1}, y] + 8640*y^4*G[{0, -1, r, r, -1}, y] - 
   8640*G[{0, -1, r, r, 1}, y] + 8640*y^4*G[{0, -1, r, r, 1}, y] + 
   4320*G[{0, -1, r, r, r}, y] - 4320*y^4*G[{0, -1, r, r, r}, y] + 
   17280*G[{0, 0, -1, -1, -1}, y] - 17280*y^4*G[{0, 0, -1, -1, -1}, y] + 
   17280*G[{0, 0, -1, -1, 1}, y] - 17280*y^4*G[{0, 0, -1, -1, 1}, y] + 
   25920*G[{0, 0, -1, -1, r}, y] - 34560*y^2*G[{0, 0, -1, -1, r}, y] + 
   8640*y^4*G[{0, 0, -1, -1, r}, y] - 8640*G[{0, 0, -1, 0, -1}, y] + 
   17280*y^2*G[{0, 0, -1, 0, -1}, y] - 8640*y^4*G[{0, 0, -1, 0, -1}, y] - 
   1440*G[{0, 0, -1, 0, 1}, y] + 17280*y^2*G[{0, 0, -1, 0, 1}, y] - 
   15840*y^4*G[{0, 0, -1, 0, 1}, y] - 7920*G[{0, 0, -1, 0, r}, y] + 
   17280*y^2*G[{0, 0, -1, 0, r}, y] - 9360*y^4*G[{0, 0, -1, 0, r}, y] + 
   17280*G[{0, 0, -1, 1, -1}, y] - 17280*y^4*G[{0, 0, -1, 1, -1}, y] + 
   15840*G[{0, 0, -1, 1, r}, y] - 15840*y^4*G[{0, 0, -1, 1, r}, y] + 
   8640*G[{0, 0, -1, r, -1}, y] - 8640*y^4*G[{0, 0, -1, r, -1}, y] + 
   8640*G[{0, 0, -1, r, 1}, y] - 8640*y^4*G[{0, 0, -1, r, 1}, y] + 
   4320*G[{0, 0, -1, r, r}, y] - 17280*y^2*G[{0, 0, -1, r, r}, y] + 
   12960*y^4*G[{0, 0, -1, r, r}, y] + 11520*G[{0, 0, 0, -1, -1}, y] + 
   51840*y^2*G[{0, 0, 0, -1, -1}, y] - 63360*y^4*G[{0, 0, 0, -1, -1}, y] + 
   12960*G[{0, 0, 0, -1, 1}, y] + 51840*y^2*G[{0, 0, 0, -1, 1}, y] - 
   64800*y^4*G[{0, 0, 0, -1, 1}, y] - 15840*G[{0, 0, 0, -1, r}, y] + 
   25920*y^2*G[{0, 0, 0, -1, r}, y] - 10080*y^4*G[{0, 0, 0, -1, r}, y] + 
   720*G[{0, 0, 0, 0, -1}, y] + 46080*y^2*G[{0, 0, 0, 0, -1}, y] - 
   46800*y^4*G[{0, 0, 0, 0, -1}, y] - 1440*G[{0, 0, 0, 0, 1}, y] - 
   11520*y*G[{0, 0, 0, 0, 1}, y] + 54720*y^2*G[{0, 0, 0, 0, 1}, y] - 
   11520*y^3*G[{0, 0, 0, 0, 1}, y] - 30240*y^4*G[{0, 0, 0, 0, 1}, y] - 
   2880*y*G[{0, 0, 0, 0, r}, y] + 720*y^2*G[{0, 0, 0, 0, r}, y] - 
   2880*y^3*G[{0, 0, 0, 0, r}, y] + 5040*y^4*G[{0, 0, 0, 0, r}, y] + 
   12960*G[{0, 0, 0, 1, -1}, y] + 51840*y^2*G[{0, 0, 0, 1, -1}, y] - 
   64800*y^4*G[{0, 0, 0, 1, -1}, y] + 46800*G[{0, 0, 0, 1, 1}, y] + 
   38880*y*G[{0, 0, 0, 1, 1}, y] + 36000*y^2*G[{0, 0, 0, 1, 1}, y] + 
   38880*y^3*G[{0, 0, 0, 1, 1}, y] - 160560*y^4*G[{0, 0, 0, 1, 1}, y] - 
   28800*G[{0, 0, 0, 1, r}, y] - 11520*y*G[{0, 0, 0, 1, r}, y] + 
   34560*y^2*G[{0, 0, 0, 1, r}, y] - 11520*y^3*G[{0, 0, 0, 1, r}, y] + 
   17280*y^4*G[{0, 0, 0, 1, r}, y] - 15840*G[{0, 0, 0, r, -1}, y] + 
   25920*y^2*G[{0, 0, 0, r, -1}, y] - 10080*y^4*G[{0, 0, 0, r, -1}, y] - 
   28800*G[{0, 0, 0, r, 1}, y] - 12960*y*G[{0, 0, 0, r, 1}, y] + 
   23040*y^2*G[{0, 0, 0, r, 1}, y] - 12960*y^3*G[{0, 0, 0, r, 1}, y] + 
   31680*y^4*G[{0, 0, 0, r, 1}, y] + 4320*y^2*G[{0, 0, 0, r, r}, y] - 
   4320*y^4*G[{0, 0, 0, r, r}, y] + 17280*G[{0, 0, 1, -1, -1}, y] - 
   17280*y^4*G[{0, 0, 1, -1, -1}, y] - 1440*G[{0, 0, 1, -1, r}, y] + 
   1440*y^4*G[{0, 0, 1, -1, r}, y] - 2880*G[{0, 0, 1, 0, -1}, y] + 
   17280*y^2*G[{0, 0, 1, 0, -1}, y] - 14400*y^4*G[{0, 0, 1, 0, -1}, y] + 
   21600*G[{0, 0, 1, 0, 1}, y] + 20160*y*G[{0, 0, 1, 0, 1}, y] - 
   14400*y^2*G[{0, 0, 1, 0, 1}, y] + 20160*y^3*G[{0, 0, 1, 0, 1}, y] - 
   47520*y^4*G[{0, 0, 1, 0, 1}, y] - 15120*G[{0, 0, 1, 0, r}, y] - 
   2880*y*G[{0, 0, 1, 0, r}, y] + 21600*y^2*G[{0, 0, 1, 0, r}, y] - 
   2880*y^3*G[{0, 0, 1, 0, r}, y] - 720*y^4*G[{0, 0, 1, 0, r}, y] - 
   58320*G[{0, 0, 1, 1, 1}, y] + 12960*y*G[{0, 0, 1, 1, 1}, y] - 
   47520*y^2*G[{0, 0, 1, 1, 1}, y] + 12960*y^3*G[{0, 0, 1, 1, 1}, y] + 
   79920*y^4*G[{0, 0, 1, 1, 1}, y] - 26640*G[{0, 0, 1, 1, r}, y] + 
   17280*y*G[{0, 0, 1, 1, r}, y] - 40320*y^2*G[{0, 0, 1, 1, r}, y] + 
   17280*y^3*G[{0, 0, 1, 1, r}, y] + 32400*y^4*G[{0, 0, 1, 1, r}, y] - 
   1440*G[{0, 0, 1, r, -1}, y] + 1440*y^4*G[{0, 0, 1, r, -1}, y] - 
   7200*G[{0, 0, 1, r, 1}, y] + 25920*y*G[{0, 0, 1, r, 1}, y] - 
   28800*y^2*G[{0, 0, 1, r, 1}, y] + 25920*y^3*G[{0, 0, 1, r, 1}, y] - 
   15840*y^4*G[{0, 0, 1, r, 1}, y] - 6480*G[{0, 0, 1, r, r}, y] - 
   8640*y*G[{0, 0, 1, r, r}, y] + 14400*y^2*G[{0, 0, 1, r, r}, y] - 
   8640*y^3*G[{0, 0, 1, r, r}, y] + 9360*y^4*G[{0, 0, 1, r, r}, y] - 
   8640*G[{0, 0, r, -1, -1}, y] + 34560*y^2*G[{0, 0, r, -1, -1}, y] - 
   25920*y^4*G[{0, 0, r, -1, -1}, y] + 8640*G[{0, 0, r, -1, 1}, y] - 
   8640*y^4*G[{0, 0, r, -1, 1}, y] + 4320*G[{0, 0, r, -1, r}, y] - 
   17280*y^2*G[{0, 0, r, -1, r}, y] + 12960*y^4*G[{0, 0, r, -1, r}, y] - 
   10080*G[{0, 0, r, 0, -1}, y] + 8640*y^2*G[{0, 0, r, 0, -1}, y] + 
   1440*y^4*G[{0, 0, r, 0, -1}, y] - 15120*G[{0, 0, r, 0, 1}, y] - 
   5760*y*G[{0, 0, r, 0, 1}, y] + 27360*y^2*G[{0, 0, r, 0, 1}, y] - 
   5760*y^3*G[{0, 0, r, 0, 1}, y] - 720*y^4*G[{0, 0, r, 0, 1}, y] - 
   2160*y^2*G[{0, 0, r, 0, r}, y] + 2160*y^4*G[{0, 0, r, 0, r}, y] - 
   8640*G[{0, 0, r, 1, -1}, y] + 8640*y^4*G[{0, 0, r, 1, -1}, y] + 
   15120*G[{0, 0, r, 1, 1}, y] + 21600*y*G[{0, 0, r, 1, 1}, y] - 
   73440*y^2*G[{0, 0, r, 1, 1}, y] + 21600*y^3*G[{0, 0, r, 1, 1}, y] + 
   15120*y^4*G[{0, 0, r, 1, 1}, y] + 2160*G[{0, 0, r, 1, r}, y] - 
   4320*y*G[{0, 0, r, 1, r}, y] + 5760*y^2*G[{0, 0, r, 1, r}, y] - 
   4320*y^3*G[{0, 0, r, 1, r}, y] + 720*y^4*G[{0, 0, r, 1, r}, y] + 
   4320*G[{0, 0, r, r, -1}, y] - 17280*y^2*G[{0, 0, r, r, -1}, y] + 
   12960*y^4*G[{0, 0, r, r, -1}, y] + 10800*G[{0, 0, r, r, 1}, y] - 
   4320*y*G[{0, 0, r, r, 1}, y] - 15840*y^2*G[{0, 0, r, r, 1}, y] - 
   4320*y^3*G[{0, 0, r, r, 1}, y] + 13680*y^4*G[{0, 0, r, r, 1}, y] + 
   1440*y^2*G[{0, 0, r, r, r}, y] - 1440*y^4*G[{0, 0, r, r, r}, y] + 
   17280*G[{0, 1, -1, -1, r}, y] - 17280*y^4*G[{0, 1, -1, -1, r}, y] - 
   8640*G[{0, 1, -1, 0, r}, y] + 8640*y^4*G[{0, 1, -1, 0, r}, y] + 
   5760*G[{0, 1, -1, 1, r}, y] - 5760*y^4*G[{0, 1, -1, 1, r}, y] + 
   17280*G[{0, 1, -1, r, -1}, y] - 17280*y^4*G[{0, 1, -1, r, -1}, y] + 
   17280*G[{0, 1, -1, r, 1}, y] - 17280*y^4*G[{0, 1, -1, r, 1}, y] - 
   8640*G[{0, 1, -1, r, r}, y] + 8640*y^4*G[{0, 1, -1, r, r}, y] - 
   17280*G[{0, 1, 0, -1, 1}, y] + 17280*y^4*G[{0, 1, 0, -1, 1}, y] + 
   4320*G[{0, 1, 0, -1, r}, y] - 4320*y^4*G[{0, 1, 0, -1, r}, y] - 
   17280*G[{0, 1, 0, 1, -1}, y] + 17280*y^4*G[{0, 1, 0, 1, -1}, y] - 
   17280*G[{0, 1, 0, 1, 1}, y] - 34560*y^2*G[{0, 1, 0, 1, 1}, y] + 
   51840*y^4*G[{0, 1, 0, 1, 1}, y] - 16560*G[{0, 1, 0, 1, r}, y] + 
   14400*y*G[{0, 1, 0, 1, r}, y] - 31680*y^2*G[{0, 1, 0, 1, r}, y] + 
   14400*y^3*G[{0, 1, 0, 1, r}, y] + 19440*y^4*G[{0, 1, 0, 1, r}, y] + 
   4320*G[{0, 1, 0, r, -1}, y] - 4320*y^4*G[{0, 1, 0, r, -1}, y] - 
   1440*G[{0, 1, 0, r, 1}, y] + 25920*y*G[{0, 1, 0, r, 1}, y] - 
   34560*y^2*G[{0, 1, 0, r, 1}, y] + 25920*y^3*G[{0, 1, 0, r, 1}, y] - 
   15840*y^4*G[{0, 1, 0, r, 1}, y] - 6480*G[{0, 1, 0, r, r}, y] - 
   8640*y*G[{0, 1, 0, r, r}, y] + 17280*y^2*G[{0, 1, 0, r, r}, y] - 
   8640*y^3*G[{0, 1, 0, r, r}, y] + 6480*y^4*G[{0, 1, 0, r, r}, y] + 
   5760*G[{0, 1, 1, -1, r}, y] - 5760*y^4*G[{0, 1, 1, -1, r}, y] - 
   28800*G[{0, 1, 1, 0, -1}, y] + 28800*y^4*G[{0, 1, 1, 0, -1}, y] - 
   9360*G[{0, 1, 1, 0, r}, y] + 8640*y*G[{0, 1, 1, 0, r}, y] - 
   8640*y^2*G[{0, 1, 1, 0, r}, y] + 8640*y^3*G[{0, 1, 1, 0, r}, y] + 
   720*y^4*G[{0, 1, 1, 0, r}, y] - 76320*G[{0, 1, 1, 1, 1}, y] + 
   60480*y*G[{0, 1, 1, 1, 1}, y] + 31680*y^2*G[{0, 1, 1, 1, 1}, y] + 
   60480*y^3*G[{0, 1, 1, 1, 1}, y] - 76320*y^4*G[{0, 1, 1, 1, 1}, y] - 
   11520*G[{0, 1, 1, 1, r}, y] - 8640*y*G[{0, 1, 1, 1, r}, y] + 
   31680*y^2*G[{0, 1, 1, 1, r}, y] - 8640*y^3*G[{0, 1, 1, 1, r}, y] - 
   2880*y^4*G[{0, 1, 1, 1, r}, y] + 5760*G[{0, 1, 1, r, -1}, y] - 
   5760*y^4*G[{0, 1, 1, r, -1}, y] - 4320*G[{0, 1, 1, r, 1}, y] - 
   8640*y*G[{0, 1, 1, r, 1}, y] - 2880*y^2*G[{0, 1, 1, r, 1}, y] - 
   8640*y^3*G[{0, 1, 1, r, 1}, y] + 24480*y^4*G[{0, 1, 1, r, 1}, y] + 
   1440*G[{0, 1, 1, r, r}, y] + 11520*y^2*G[{0, 1, 1, r, r}, y] - 
   12960*y^4*G[{0, 1, 1, r, r}, y] + 17280*G[{0, 1, r, -1, -1}, y] - 
   17280*y^4*G[{0, 1, r, -1, -1}, y] + 17280*G[{0, 1, r, -1, 1}, y] - 
   17280*y^4*G[{0, 1, r, -1, 1}, y] - 8640*G[{0, 1, r, -1, r}, y] + 
   8640*y^4*G[{0, 1, r, -1, r}, y] + 17280*G[{0, 1, r, 0, -1}, y] + 
   17280*y^2*G[{0, 1, r, 0, -1}, y] - 34560*y^4*G[{0, 1, r, 0, -1}, y] - 
   4320*G[{0, 1, r, 0, r}, y] + 4320*y^4*G[{0, 1, r, 0, r}, y] + 
   17280*G[{0, 1, r, 1, -1}, y] - 17280*y^4*G[{0, 1, r, 1, -1}, y] + 
   10080*G[{0, 1, r, 1, 1}, y] - 8640*y*G[{0, 1, r, 1, 1}, y] - 
   2880*y^2*G[{0, 1, r, 1, 1}, y] - 8640*y^3*G[{0, 1, r, 1, 1}, y] + 
   10080*y^4*G[{0, 1, r, 1, 1}, y] - 2880*G[{0, 1, r, 1, r}, y] + 
   11520*y^2*G[{0, 1, r, 1, r}, y] - 8640*y^4*G[{0, 1, r, 1, r}, y] - 
   8640*G[{0, 1, r, r, -1}, y] + 8640*y^4*G[{0, 1, r, r, -1}, y] - 
   11520*G[{0, 1, r, r, 1}, y] + 11520*y^2*G[{0, 1, r, r, 1}, y] + 
   2880*G[{0, 1, r, r, r}, y] - 2880*y^4*G[{0, 1, r, r, r}, y] + 
   17280*G[{0, r, -1, -1, -1}, y] - 17280*y^4*G[{0, r, -1, -1, -1}, y] + 
   17280*G[{0, r, -1, -1, 1}, y] - 17280*y^4*G[{0, r, -1, -1, 1}, y] - 
   8640*G[{0, r, -1, -1, r}, y] + 8640*y^4*G[{0, r, -1, -1, r}, y] - 
   8640*G[{0, r, -1, 0, -1}, y] + 17280*y^2*G[{0, r, -1, 0, -1}, y] - 
   8640*y^4*G[{0, r, -1, 0, -1}, y] + 17280*G[{0, r, -1, 1, -1}, y] - 
   17280*y^4*G[{0, r, -1, 1, -1}, y] + 4320*G[{0, r, -1, 1, r}, y] - 
   4320*y^4*G[{0, r, -1, 1, r}, y] - 8640*G[{0, r, -1, r, -1}, y] + 
   8640*y^4*G[{0, r, -1, r, -1}, y] - 8640*G[{0, r, -1, r, 1}, y] + 
   8640*y^4*G[{0, r, -1, r, 1}, y] + 4320*G[{0, r, -1, r, r}, y] - 
   4320*y^4*G[{0, r, -1, r, r}, y] - 8640*G[{0, r, 0, -1, -1}, y] + 
   17280*y^2*G[{0, r, 0, -1, -1}, y] - 8640*y^4*G[{0, r, 0, -1, -1}, y] + 
   8640*G[{0, r, 0, -1, 1}, y] - 8640*y^4*G[{0, r, 0, -1, 1}, y] - 
   2160*G[{0, r, 0, -1, r}, y] - 8640*y^2*G[{0, r, 0, -1, r}, y] + 
   10800*y^4*G[{0, r, 0, -1, r}, y] - 2160*G[{0, r, 0, r, -1}, y] - 
   8640*y^2*G[{0, r, 0, r, -1}, y] + 10800*y^4*G[{0, r, 0, r, -1}, y] + 
   4320*G[{0, r, 0, r, 1}, y] - 8640*y^2*G[{0, r, 0, r, 1}, y] + 
   4320*y^4*G[{0, r, 0, r, 1}, y] + 17280*G[{0, r, 1, -1, -1}, y] - 
   17280*y^4*G[{0, r, 1, -1, -1}, y] + 4320*G[{0, r, 1, -1, r}, y] - 
   4320*y^4*G[{0, r, 1, -1, r}, y] + 5760*G[{0, r, 1, 0, -1}, y] + 
   17280*y^2*G[{0, r, 1, 0, -1}, y] - 23040*y^4*G[{0, r, 1, 0, -1}, y] + 
   38160*G[{0, r, 1, 1, 1}, y] - 30240*y*G[{0, r, 1, 1, 1}, y] - 
   15840*y^2*G[{0, r, 1, 1, 1}, y] - 30240*y^3*G[{0, r, 1, 1, 1}, y] + 
   38160*y^4*G[{0, r, 1, 1, 1}, y] + 3600*G[{0, r, 1, 1, r}, y] + 
   4320*y*G[{0, r, 1, 1, r}, y] - 15840*y^2*G[{0, r, 1, 1, r}, y] + 
   4320*y^3*G[{0, r, 1, 1, r}, y] + 3600*y^4*G[{0, r, 1, 1, r}, y] + 
   4320*G[{0, r, 1, r, -1}, y] - 4320*y^4*G[{0, r, 1, r, -1}, y] - 
   5040*G[{0, r, 1, r, 1}, y] + 4320*y*G[{0, r, 1, r, 1}, y] + 
   1440*y^2*G[{0, r, 1, r, 1}, y] + 4320*y^3*G[{0, r, 1, r, 1}, y] - 
   5040*y^4*G[{0, r, 1, r, 1}, y] + 2880*G[{0, r, 1, r, r}, y] - 
   5760*y^2*G[{0, r, 1, r, r}, y] + 2880*y^4*G[{0, r, 1, r, r}, y] - 
   8640*G[{0, r, r, -1, -1}, y] + 8640*y^4*G[{0, r, r, -1, -1}, y] - 
   8640*G[{0, r, r, -1, 1}, y] + 8640*y^4*G[{0, r, r, -1, 1}, y] + 
   4320*G[{0, r, r, -1, r}, y] - 4320*y^4*G[{0, r, r, -1, r}, y] - 
   8640*G[{0, r, r, 0, -1}, y] - 8640*y^2*G[{0, r, r, 0, -1}, y] + 
   17280*y^4*G[{0, r, r, 0, -1}, y] - 8640*G[{0, r, r, 1, -1}, y] + 
   8640*y^4*G[{0, r, r, 1, -1}, y] - 5040*G[{0, r, r, 1, 1}, y] + 
   4320*y*G[{0, r, r, 1, 1}, y] + 1440*y^2*G[{0, r, r, 1, 1}, y] + 
   4320*y^3*G[{0, r, r, 1, 1}, y] - 5040*y^4*G[{0, r, r, 1, 1}, y] + 
   2880*G[{0, r, r, 1, r}, y] - 5760*y^2*G[{0, r, r, 1, r}, y] + 
   2880*y^4*G[{0, r, r, 1, r}, y] + 4320*G[{0, r, r, r, -1}, y] - 
   4320*y^4*G[{0, r, r, r, -1}, y] + 2880*G[{0, r, r, r, 1}, y] - 
   5760*y^2*G[{0, r, r, r, 1}, y] + 2880*y^4*G[{0, r, r, r, 1}, y] + 
   76320*G[{r, 1, 1, 1, 1}, y] - 60480*y*G[{r, 1, 1, 1, 1}, y] - 
   31680*y^2*G[{r, 1, 1, 1, 1}, y] - 60480*y^3*G[{r, 1, 1, 1, 1}, y] + 
   76320*y^4*G[{r, 1, 1, 1, 1}, y] + 17280*G[{r, 1, r, 1, 1}, y] - 
   34560*y^2*G[{r, 1, r, 1, 1}, y] + 17280*y^4*G[{r, 1, r, 1, 1}, y] + 
   44640*G[{r, r, 1, 1, 1}, y] - 8640*y*G[{r, r, 1, 1, 1}, y] - 
   72000*y^2*G[{r, r, 1, 1, 1}, y] - 8640*y^3*G[{r, r, 1, 1, 1}, y] + 
   44640*y^4*G[{r, r, 1, 1, 1}, y] + 5760*G[{r, r, r, 1, 1}, y] - 
   11520*y^2*G[{r, r, r, 1, 1}, y] + 5760*y^4*G[{r, r, r, 1, 1}, y] - 
   6840*Zeta[3] - 120*Pi^2*Zeta[3] + 6480*y*Zeta[3] - 480*Pi^2*y*Zeta[3] - 
   15120*y^2*Zeta[3] + 21840*y^3*Zeta[3] - 480*Pi^2*y^3*Zeta[3] - 
   1320*y^4*Zeta[3] + 1080*Pi^2*y^4*Zeta[3] + 2160*G[{-1}, y]*Zeta[3] + 
   8640*y*G[{-1}, y]*Zeta[3] - 8640*y^3*G[{-1}, y]*Zeta[3] - 
   2160*y^4*G[{-1}, y]*Zeta[3] + 4320*G[{-1}, y]^2*Zeta[3] - 
   4320*y^4*G[{-1}, y]^2*Zeta[3] + 1440*y*G[{0}, y]*Zeta[3] + 
   5760*y^2*G[{0}, y]*Zeta[3] - 7200*y^3*G[{0}, y]*Zeta[3] + 
   2880*G[{-1}, y]*G[{0}, y]*Zeta[3] - 2880*y^4*G[{-1}, y]*G[{0}, y]*
    Zeta[3] - 720*y*G[{0}, y]^2*Zeta[3] - 720*y^3*G[{0}, y]^2*Zeta[3] + 
   1440*y^4*G[{0}, y]^2*Zeta[3] - 2160*G[{1}, y]*Zeta[3] + 
   15840*y*G[{1}, y]*Zeta[3] - 25920*y^2*G[{1}, y]*Zeta[3] + 
   12960*y^3*G[{1}, y]*Zeta[3] - 720*y^4*G[{1}, y]*Zeta[3] + 
   1440*G[{0}, y]*G[{1}, y]*Zeta[3] - 2880*y^2*G[{0}, y]*G[{1}, y]*Zeta[3] + 
   1440*y^4*G[{0}, y]*G[{1}, y]*Zeta[3] - 5040*G[{1}, y]^2*Zeta[3] + 
   1440*y*G[{1}, y]^2*Zeta[3] + 7200*y^2*G[{1}, y]^2*Zeta[3] + 
   1440*y^3*G[{1}, y]^2*Zeta[3] - 5040*y^4*G[{1}, y]^2*Zeta[3] - 
   2880*G[{0, -1}, y]*Zeta[3] - 8640*y^2*G[{0, -1}, y]*Zeta[3] + 
   11520*y^4*G[{0, -1}, y]*Zeta[3] + 1440*G[{0, 1}, y]*Zeta[3] - 
   2880*y*G[{0, 1}, y]*Zeta[3] - 2880*y^2*G[{0, 1}, y]*Zeta[3] - 
   2880*y^3*G[{0, 1}, y]*Zeta[3] + 7200*y^4*G[{0, 1}, y]*Zeta[3] + 
   14400*Zeta[5] - 2880*y*Zeta[5] - 720*y^2*Zeta[5] - 2880*y^3*Zeta[5] - 
   7920*y^4*Zeta[5])/(180*Nc*(-1 + y)^4)


==> ancillary_Paper/ancillary_MAIN.m <==
(* ::Package:: *)

(* ::Title:: *)
(*Ancillary files for Three-loop QCD-electroweak corrections to Higgs gluon fusion*)


(* ::Text:: *)
(*In this ancillary file it is possible to find the finite part of the LO and NLO parts of the amplitude, as defined in Eq.(6.5).*)
(**)
(*The full ancillary file can be recovered at *)
(**)
(*https://www.ttp.kit.edu/_media/progdata/2017/ttp17-047/anc.tar.gz*)


(* ::Section::Closed:: *)
(*Form Factor*)


(* ::Subsection::Closed:: *)
(*LO finite part*)


(* ::Text:: *)
(*FPLO is a list of substitutions giving the finite part of ALO, as defined in Eq.(6.5) in the paper.*)


SetDirectory[NotebookDirectory[]];
FPLO=Import["Repository/Finite_Part_A_LO.m"];


(* ::Subsection::Closed:: *)
(*NLO finite part*)


(* ::Text:: *)
(*FPVNLO is a list of substitutions giving the UV-renormalized IR-subtracted quantity ANLOfin, as defined in Eq.(6.5) in the paper.*)
(*This expression features Log[s/\[Mu]\[Mu]^2], with the prescription s->s+I 0, where s is the center of mass energy (in this case s=mH^2), and \[Mu]\[Mu] is the regularization scale. The expression  is valid for positive arguments of the logarithms (Minkowski region). For negative arguments (Euclidean region) one must pay attention to the prescription used to generate the imaginary part. Mathematica assignes by default a prescription +I 0, therefore the results should be consistent.*)


SetDirectory[NotebookDirectory[]];
FPVNLO=Import["Repository/Finite_Part_A_NLO_fin.m"];


(* ::Subsection::Closed:: *)
(*Values presented in the paper*)


(* ::Text:: *)
(*To obtain the values presented in Eq.(6.8) of the paper, a routine to evaluate GPLs of the form G[a1,a2,...,an,y] is required.*)
(*To start, load the function TRASF and the expressions FPLO and FPVNLO.*)
(*WARNING: variables r, y, Nc, Nf, s and \[Mu]\[Mu] will be cleared.*)


ClearAll[r,y,Nc,Nf,s,\[Mu]\[Mu]];


TRASF[expr_]:=Module[{tmp,list1,list2,tmp2,x},
tmp=(expr//Expand)/.G[list1__,y]->G[Join[list1,{y}]];
tmp=tmp/.G[{list2__}]->G[list2];
tmp=tmp//.G[r,b__]:>(G[r1,b]+G[r2,b]);
tmp=tmp//.G[a__,r,b__]:>(G[a,r1,b]+G[a,r2,b]);
tmp2=tmp//.G[a__,x]:>G[a,y];
Return[tmp2]
];
r1=1/2+I Sqrt[3]/2;
r2=1/2-I Sqrt[3]/2;


SetDirectory[NotebookDirectory[]];
FPLO=TRASF[(Import["Repository/Finite_Part_A_LO.m"])]//.{Nc->3,Nf->5,Log[s/\[Mu]\[Mu]^2]->0};


SetDirectory[NotebookDirectory[]];
FPVNLO=TRASF[Import["Repository/Finite_Part_A_NLO_fin.m"]]//.{Nc->3,Nf->5,Log[s/\[Mu]\[Mu]^2]->0};


(*Considering W bosons*)
yW=(((Sqrt[1-4RW]-1)/(Sqrt[1-4RW]+1)//.RW->mW^2/mH^2)//.mW->80.385//.mH->125.09)
(*Considering Z bosons*)
yZ=(((Sqrt[1-4RZ]-1)/(Sqrt[1-4RZ]+1)//.RZ->mZ^2/mH^2)//.mZ->91.1876//.mH->125.09)


(* ::Text:: *)
(*The prescription for analytic continuation is*)
(*          y->y+I 0.*)
(*Evaluate the expressions using a GPL evaluator in the first value of y for m=mW, in the second value of y for m=mZ.*)


y=yW


y=yZ

